The next-to-next-to-leading order soft function for top quark pair production

We present the first calculation of the next-to-next-to-leading order threshold soft function for top quark pair production at hadron colliders, with full velocity dependence of the massive top quarks. Our results are fully analytic, and can be entirely written in terms of generalized polylogarithms. The scale-dependence of our result coincides with the well-known two-loop anomalous dimension matrix including the three-parton correlations, which at the two-loop order only appear when more than one massive partons are involved in the scattering process. In the boosted limit, our result exhibits the expected factorization property of mass logarithms, which leads to a consistent extraction of the soft fragmentation function. The next-to-next-to-leading order soft function obtained in this paper is an important ingredient for threshold resummation at the next-to-next-to-next-to-leading logarithmic accuracy.

==> codes/matrices.m <==
a1 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1, 2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {4/(-1 + y), -8/(-1 + y), 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-4/(-1 + y), 8/(-1 + y), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, -2*y, -2, -1, -((-1 + y)*(1 + y))/2, 0, 1, 
      0, 0, 0, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -4, 
      4, 0, 0, 0, 0, 0}, {2, 0, 4, 0, 0, 0, 0, 0, 0, 0, -1/2, 1, 0, 0}, 
     {-1, 0, 2, 0, 0, 0, 0, 0, 0, 0, -3/4, 3/2, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 4, 0, 0, 0, -2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
b1 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 4, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -4, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0}, {2, 0, 0, 0, 0, 0, 0, 0, 0, 
      1/2, 0, 0, 0, 0}, {0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -8, 0, 4, 0, 0, 0, 0}, {4, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 3, 2, 0, 0}, {-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
c1 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1, -2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {4/(1 + y), 8/(1 + y), 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-4/(1 + y), -8/(1 + y), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, -2*y, 2, -1, -((-1 + y)*(1 + y))/2, 0, -1, 
      0, 0, 0, 0, 0, 0, 0}, {-1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 0, 0, 0}, {-2, 0, 4, 0, 0, 0, 0, 0, 0, 
      0, 1/2, -1, 0, 0}, {1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3/4, -3/2, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
d1 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
e1 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-8/(-1 + y^2), (16*y)/(-1 + y^2), 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {8/(-1 + y^2), (-16*y)/(-1 + y^2), 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 4, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
a2 = {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1, 2, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 2, 2, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 2, 0, 2, 2, 0, 0, 0}, 
     {4, 0, 0, 0, 0, -2, 0, 0, 0}, {0, -4, -2, 0, 2, 0, 0, 2, -2}, 
     {2, 0, 0, -2, 0, -2, 0, -4, 0}}
 
b2 = {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 4, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 2, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 4, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 4, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 4, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 2}}
 
c2 = {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1, -2, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, -1, 0, 0, 0, 0, 0, 0}, {0, 0, 2, -2, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, -1, 0, 0, 0, 0}, {0, 0, 2, 0, 2, -2, 0, 0, 0}, 
     {4, 0, 0, 0, 0, -2, 0, 0, 0}, {0, -4, -2, 0, 2, 0, 0, -2, -2}, 
     {2, 0, 0, -2, 0, -2, 0, -4, 0}}
 
a3 = {{1, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 1/8, 0, -1/6, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2, 3/8, -5/2, 2/3, 0, 4, 3/2, 3/2, 1/2, 0, 0, 0, 0, 0, 0}, 
     {0, -3/8, 3/2, -2/3, 4, 0, -3/2, -3/2, -1/2, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1/2, -8, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/8, 2, 0, 0}, 
     {0, 0, 0, -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2}, 
     {0, 0, 0, 8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3}}
 
b3 = {{2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/8, 0, 1/3, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -8, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 3/4, -1, -4/3, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1/4, -1, -4/3, 8, 0, -3, -3, 3, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, -1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0}, 
     {0, 0, 0, -16/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4}}
 
c3 = {{-1, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-1, 1/8, 0, -1/6, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2, -3/8, 5/2, -2/3, 0, 4, -3/2, -3/2, -1/2, 0, 0, 0, 0, 0, 0}, 
     {0, 3/8, -3/2, 2/3, -4, 0, 3/2, 3/2, 1/2, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1/2, -8, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 1/8, -2, 0, 0}, 
     {0, 0, 0, 8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2}, 
     {0, 0, 0, 8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3}}
 
d3 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1/2, -2, 0, 0, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
e3 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1/8, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/2, -2, 8/3, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/2, 2, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2}}
 
a4 = {{1, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1/2, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {4, 0, 0, 0, 0, -1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2, 0, 1, 0, 0, -1/2, -1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 1/2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/2, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0}, 
     {2, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 4, 0, 1/2, 3/2, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -8, 0, 2, 0, 1, 0, 0, 0, 0}, 
     {8, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, -2, -4, -4, 2, -1, -2, 0, 0, 0, 0}, 
     {0, 1/4, 0, 1, -1, 0, 2, 0, 2, 1, -2, 0, 0, 0, 0, 0, 0, 2, 0, 1/2, 0}, 
     {0, -1/6, 0, -2/3, -2/3, 2, -4/3, 0, (-4*y)/3, 2, (4*(-6 + y))/3, 0, 0, 
      0, 0, 0, 0, 2, -1/3, 1/3, 8/3}, {0, 0, 0, 0, 0, 0, 0, 0, -8, -2, 8, 0, 
      0, 0, 0, 0, 0, -4, 0, -1, 0}, {-2, -1/12, 0, 1/6 - y/4, 1/6 + y/4, 1/2, 
      5/6, 0, (-3 - y)/6, 1/2, (-3 + y)/6, 0, 0, 0, 0, 0, 0, 0, -1/6, -1/12, 
      4/3}}
 
b4 = {{2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 8, 0, 0, 0, 0, 0, 0, 0}, 
     {2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 4, 2, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, -8, 0, -2, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0}, 
     {0, -1/3, 0, -4/3, -4/3, 0, -8/3, 0, (-8*y)/3, 0, (8*y)/3, 0, 0, 0, 0, 
      0, 0, 0, 10/3, 2/3, 16/3}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2, 0}, {0, -1/6, 0, 1/3, 1/3, 0, 5/3, 0, (5*y)/3, 0, 
      (-5*y)/3, 0, 0, 0, 0, 0, 0, 0, -1/3, -1/6, 2/3}}
 
c4 = {{-1, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1/2, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {4, 0, 0, 0, 0, -1, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2, 0, 1, 0, 0, -1/2, 1/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/2, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0}, 
     {-2, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 4, 0, 1/2, 3/2, 0, 0, 0, 
      0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -8, 0, 2, 0, -1, 0, 0, 0, 0}, 
     {8, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 2, -4, 4, 2, 1, 2, 0, 0, 0, 0}, 
     {0, 1/4, 0, 1, -1, 0, 2, 0, -2, -1, 2, 0, 0, 0, 0, 0, 0, -2, 0, 1/2, 0}, 
     {0, 1/6, 0, 2/3, 2/3, 2, 4/3, 0, (4*y)/3, 2, (-4*(6 + y))/3, 0, 0, 0, 0, 
      0, 0, 2, 1/3, -1/3, -8/3}, {0, 0, 0, 0, 0, 0, 0, 0, -8, -2, 8, 0, 0, 0, 
      0, 0, 0, -4, 0, 1, 0}, {-2, 1/12, 0, -1/6 - y/4, -1/6 + y/4, 1/2, -5/6, 
      0, (-3 + y)/6, 1/2, (-3 - y)/6, 0, 0, 0, 0, 0, 0, 0, 1/6, 1/12, -4/3}}
 
d4 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 4, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1/2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0}, 
     {0, 0, 0, 0, 0, -y/2, 0, 0, 2*y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
e4 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, -2, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0}, 
     {0, 0, 0, 0, 0, -y/2, 0, 0, 0, 0, 2*y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Tp3 = {{b*eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, (1 - b^2)*w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, (1 - b^2)*eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, ((1 - 4*eps)*eps*(1 + b*y))/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, b*eps^2, -(b*eps^2*w), 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, eps^2*w*(1 + b*y), 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, eps^2*w*(1 + b*y), 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*eps^2*w, 0, eps^2*w^2*(1 - b*y), 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, eps^2*w, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^2*w*(1 + b*y), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*eps^2*w, eps^2*w^2*(1 - b*y), 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (b*eps^2*w)/4, 
      -(b*eps^2*w*(1 + b*y))/4, 0, b*eps^2, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 - b^2)*eps*w*(1 + b*y), 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4*b*eps^2*(1 + b*y)}}
 
Tp4 = {{b*eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, (1 - b^2)*w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, b*eps*w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, (1 - b^2)*eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (1 - b^2)*eps, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, b*eps*w, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, b^2*eps, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
      b^2*eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, b*eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, b*eps^2*w, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, b*eps^2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^2*w*(1 + b*y), 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      b*eps^2, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(eps^2*w), 0, eps^2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, b*eps^2*w, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*eps^2*w, 0, 0, 0, 
      eps^2*w^2*(1 - b*y), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, eps^2*w*(1 + b*y), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, b*eps^2*w, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      eps^2*w*(1 + b*y), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -2*eps^2*w, eps^2*w^2*(1 - b*y), 0}, 
     {eps^2, 0, 0, 0, 0, 0, 0, 0, 0, -(eps^2*w)/4, 0, 0, 0, 0, 0, 0, 0, 
      -(eps^2*w)/2, 0, 0, eps^2}}


==> codes/soft_gg.m <==
Sgg0 = {{Nc, 0, 0}, {0, Nc/2, 0}, {0, 0, (-4 + Nc^2)/(2*Nc)}}
 
Sgg1 = {{(6*b*L - 6*b*L*Nc^2 + 6*b*L^2*Nc^2 + b*Nc^2*Pi^2 + 
        3*(2 + L + b^2*L)*(-1 + Nc^2)*G[{-1}, b] - 3*(2 + L + b^2*L)*
         (-1 + Nc^2)*G[{1}, b] + 3*(1 + b^2)*(-1 + Nc^2)*G[{-1, -1}, b] - 
        3*(1 + b^2)*(-1 + Nc^2)*G[{-1, 1}, b] - 6*(1 + b^2)*(-1 + Nc^2)*
         G[{0, -1}, b] + 6*(1 + b^2)*(-1 + Nc^2)*G[{0, 1}, b] + 
        3*(1 + b^2)*(-1 + Nc^2)*G[{1, -1}, b] - 3*(1 + b^2)*(-1 + Nc^2)*
         G[{1, 1}, b])/(3*b), 4*Nc*(-(L*G[{-y^(-1)}, b]) + L*G[{y^(-1)}, b] + 
        2*G[{0, -y^(-1)}, b] - 2*G[{0, y^(-1)}, b] + G[{-y^(-1), -1}, b] + 
        G[{-y^(-1), 1}, b] - 2*G[{-y^(-1), -y^(-1)}, b] - 
        G[{y^(-1), -1}, b] - G[{y^(-1), 1}, b] + 2*G[{y^(-1), y^(-1)}, b]), 
      0}, {4*Nc*(-(L*G[{-y^(-1)}, b]) + L*G[{y^(-1)}, b] + 
        2*G[{0, -y^(-1)}, b] - 2*G[{0, y^(-1)}, b] + G[{-y^(-1), -1}, b] + 
        G[{-y^(-1), 1}, b] - 2*G[{-y^(-1), -y^(-1)}, b] - 
        G[{y^(-1), -1}, b] - G[{y^(-1), 1}, b] + 2*G[{y^(-1), y^(-1)}, b]), 
      (6*b*L - 6*b*L*Nc^2 + 6*b*L^2*Nc^2 + b*Nc^2*Pi^2 - 
        3*(2 - 2*Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*G[{-1}, b] + 
        3*(2 - 2*Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*G[{1}, b] + 
        6*b*L*Nc^2*G[{-y^(-1)}, b] + 6*b*L*Nc^2*G[{y^(-1)}, b] - 
        3*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1}, b] + 3*(1 + b^2 + 2*b*Nc^2)*
         G[{-1, 1}, b] + 6*(1 + b^2 + 2*b*Nc^2)*G[{0, -1}, b] - 
        6*(1 + b^2 - 2*b*Nc^2)*G[{0, 1}, b] - 12*b*Nc^2*G[{0, -y^(-1)}, b] - 
        12*b*Nc^2*G[{0, y^(-1)}, b] - 3*(1 + b^2 - 2*b*Nc^2)*G[{1, -1}, b] + 
        3*(1 + b^2 - 2*b*Nc^2)*G[{1, 1}, b] - 6*b*Nc^2*G[{-y^(-1), -1}, b] - 
        6*b*Nc^2*G[{-y^(-1), 1}, b] + 12*b*Nc^2*G[{-y^(-1), -y^(-1)}, b] - 
        6*b*Nc^2*G[{y^(-1), -1}, b] - 6*b*Nc^2*G[{y^(-1), 1}, b] + 
        12*b*Nc^2*G[{y^(-1), y^(-1)}, b])/(6*b), 
      -((-4 + Nc^2)*(L*G[{-y^(-1)}, b] - L*G[{y^(-1)}, b] - 
         2*G[{0, -y^(-1)}, b] + 2*G[{0, y^(-1)}, b] - G[{-y^(-1), -1}, b] - 
         G[{-y^(-1), 1}, b] + 2*G[{-y^(-1), -y^(-1)}, b] + 
         G[{y^(-1), -1}, b] + G[{y^(-1), 1}, b] - 
         2*G[{y^(-1), y^(-1)}, b]))}, 
     {0, -((-4 + Nc^2)*(L*G[{-y^(-1)}, b] - L*G[{y^(-1)}, b] - 
         2*G[{0, -y^(-1)}, b] + 2*G[{0, y^(-1)}, b] - G[{-y^(-1), -1}, b] - 
         G[{-y^(-1), 1}, b] + 2*G[{-y^(-1), -y^(-1)}, b] + 
         G[{y^(-1), -1}, b] + G[{y^(-1), 1}, b] - 2*G[{y^(-1), y^(-1)}, b])), 
      ((-4 + Nc^2)*(6*b*L - 6*b*L*Nc^2 + 6*b*L^2*Nc^2 + b*Nc^2*Pi^2 - 
         3*(2 - 2*Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*G[{-1}, b] + 
         3*(2 + L + b^2*L - 2*Nc^2 - 2*b*L*Nc^2)*G[{1}, b] + 
         6*b*L*Nc^2*G[{-y^(-1)}, b] + 6*b*L*Nc^2*G[{y^(-1)}, b] - 
         3*G[{-1, -1}, b] - 3*b^2*G[{-1, -1}, b] - 6*b*Nc^2*G[{-1, -1}, b] + 
         3*G[{-1, 1}, b] + 3*b^2*G[{-1, 1}, b] + 6*b*Nc^2*G[{-1, 1}, b] + 
         6*G[{0, -1}, b] + 6*b^2*G[{0, -1}, b] + 12*b*Nc^2*G[{0, -1}, b] - 
         6*G[{0, 1}, b] - 6*b^2*G[{0, 1}, b] + 12*b*Nc^2*G[{0, 1}, b] - 
         12*b*Nc^2*G[{0, -y^(-1)}, b] - 12*b*Nc^2*G[{0, y^(-1)}, b] - 
         3*G[{1, -1}, b] - 3*b^2*G[{1, -1}, b] + 6*b*Nc^2*G[{1, -1}, b] + 
         3*G[{1, 1}, b] + 3*b^2*G[{1, 1}, b] - 6*b*Nc^2*G[{1, 1}, b] - 
         6*b*Nc^2*G[{-y^(-1), -1}, b] - 6*b*Nc^2*G[{-y^(-1), 1}, b] + 
         12*b*Nc^2*G[{-y^(-1), -y^(-1)}, b] - 6*b*Nc^2*G[{y^(-1), -1}, b] - 
         6*b*Nc^2*G[{y^(-1), 1}, b] + 12*b*Nc^2*G[{y^(-1), y^(-1)}, b]))/
       (6*b*Nc^2)}}
 
Sgg2 = {{(2*L^2)/Nc - (296*Nc)/27 + (98*L*Nc)/9 - (23*L^2*Nc)/3 + 4*L^3*Nc + 
       (3316*Nc^3)/81 - (1102*L*Nc^3)/27 + (185*L^2*Nc^3)/9 - 
       (58*L^3*Nc^3)/9 + 2*L^4*Nc^3 + (56*Nl)/27 - (20*L*Nl)/9 + 
       (2*L^2*Nl)/3 - (496*Nc^2*Nl)/81 + (172*L*Nc^2*Nl)/27 - 
       (26*L^2*Nc^2*Nl)/9 + (4*L^3*Nc^2*Nl)/9 + (4*Nc*Pi^2)/3 - 
       (2*Nc*Pi^2)/b - 2*b*Nc*Pi^2 + (10*L*Nc*Pi^2)/3 - (2*L*Nc*Pi^2)/b - 
       2*b*L*Nc*Pi^2 - (5*Nc^3*Pi^2)/54 + (2*Nc^3*Pi^2)/b + 2*b*Nc^3*Pi^2 - 
       (10*L*Nc^3*Pi^2)/3 + (2*L*Nc^3*Pi^2)/b + 2*b*L*Nc^3*Pi^2 - 
       (5*Nc^2*Nl*Pi^2)/27 - (5*Nc^3*Pi^4)/18 - 
       (2*(1 + b^2)*Nc*(-1 + Nc^2)*Pi^2*G[{0}, b])/b + 
       ((-1 + Nc^2)*(-36 + 9*(1 + b^2)*L^2*(-1 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-1 + Nc^2)) + 2*b*(1 - 5*b^2)*Nc*Nl - 
          3*L*(b^2*(12 - 36*Nc^2) - 12*(-1 + Nc^2) + 
            b*(-6 + 5*Nc^2 - 2*Nc*Nl) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl)) + 
          Nc^2*(54 + b - 24*Pi^2 - 15*b*Pi^2 - 24*b^4*Pi^2 + 
            b^3*(67 - 15*Pi^2) - 6*b^2*(3 + 8*Pi^2)))*G[{-1, -1}, b])/
        (9*b^2*Nc) + ((1 + b^2)^2*Nc*(-1 + Nc^2)*Pi^2*G[{-1, 0}, b])/b^2 + 
       ((-1 + Nc^2)*(36 - 9*(1 + b^2)*L^2*(-1 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-1 + Nc^2)) + 2*b*(-1 + 5*b^2)*Nc*Nl + 
          3*L*(b^2*(12 - 36*Nc^2) - 12*(-1 + Nc^2) + 
            b*(-6 + 5*Nc^2 - 2*Nc*Nl) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl)) + 
          Nc^2*(6*b^4*Pi^2 + 6*(-9 + Pi^2) + 6*b^2*(3 + 2*Pi^2) + 
            b^3*(-67 + 15*Pi^2) + b*(-1 + 15*Pi^2)))*G[{-1, 1}, b])/
        (9*b^2*Nc) + (2*(-1 + Nc^2)*(9*Nc^2*Pi^2 + 18*b^2*Nc^2*Pi^2 + 
          9*b^4*Nc^2*Pi^2 - b^3*(18*L^2*Nc^2 + L*(18 - 33*Nc^2 + 6*Nc*Nl) + 
            Nc*(85*Nc - 10*Nl + 9*Nc*Pi^2)) - 
          b*(18*L^2*Nc^2 + L*(18 - 33*Nc^2 + 6*Nc*Nl) + 
            Nc*(19*Nc + 2*Nl + 9*Nc*Pi^2)))*G[{0, -1}, b])/(9*b^2*Nc) - 
       (2*(-1 + Nc^2)*(9*Nc^2*Pi^2 + 18*b^2*Nc^2*Pi^2 + 9*b^4*Nc^2*Pi^2 - 
          b^3*(18*L^2*Nc^2 + L*(18 - 33*Nc^2 + 6*Nc*Nl) + 
            Nc*(85*Nc - 10*Nl + 9*Nc*Pi^2)) - 
          b*(18*L^2*Nc^2 + L*(18 - 33*Nc^2 + 6*Nc*Nl) + 
            Nc*(19*Nc + 2*Nl + 9*Nc*Pi^2)))*G[{0, 1}, b])/(9*b^2*Nc) + 
       ((-1 + Nc^2)*(36 - 9*(1 + b^2)*L^2*(-1 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-1 + Nc^2)) + 2*b*(1 - 5*b^2)*Nc*Nl - 
          3*L*(12*(-1 + Nc^2) + 12*b^2*(-1 + 3*Nc^2) + 
            b*(-6 + 5*Nc^2 - 2*Nc*Nl) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl)) + 
          Nc^2*(b + 21*b*Pi^2 + 6*b^4*Pi^2 + 6*(-9 + Pi^2) + 
            6*b^2*(3 + 2*Pi^2) + b^3*(67 + 21*Pi^2)))*G[{1, -1}, b])/
        (9*b^2*Nc) - ((1 + b^2)^2*Nc*(-1 + Nc^2)*Pi^2*G[{1, 0}, b])/b^2 + 
       ((-1 + Nc^2)*(-36 + 9*(1 + b^2)*L^2*(-1 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-1 + Nc^2)) + 2*b*(-1 + 5*b^2)*Nc*Nl + 
          3*L*(12*(-1 + Nc^2) + 12*b^2*(-1 + 3*Nc^2) + 
            b*(-6 + 5*Nc^2 - 2*Nc*Nl) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl)) + 
          Nc^2*(12*b^4*Pi^2 + 6*(9 + 2*Pi^2) + 6*b^2*(-3 + 4*Pi^2) - 
            b*(1 + 21*Pi^2) - b^3*(67 + 21*Pi^2)))*G[{1, 1}, b])/(9*b^2*Nc) + 
       32*L^2*Nc*G[{-y^(-1), -y^(-1)}, b] - 32*L^2*Nc*G[{-y^(-1), y^(-1)}, 
         b] - 32*L^2*Nc*G[{y^(-1), -y^(-1)}, b] + 
       32*L^2*Nc*G[{y^(-1), y^(-1)}, b] + 
       ((-1 + Nc^2)*(3*b^4*(-4*Nc^2 + L*(-3 + Nc^2)) + 
          6*b^2*(-3 + 4*Nc^2 + L*(-3 + Nc^2)) + 
          3*(-6 + 8*Nc^2 + L*(-3 + Nc^2)) + b*Nc*((13 - 12*L)*Nc + 2*Nl) + 
          b^3*Nc*(-((35 + 12*L)*Nc) + 2*Nl))*G[{-1, -1, -1}, b])/(3*b^2*Nc) - 
       ((-1 + Nc^2)*(3*b^4*(-4*Nc^2 + L*(-3 + Nc^2)) + 
          6*b^2*(-3 + 4*Nc^2 + L*(-3 + Nc^2)) + 
          3*(-6 + 8*Nc^2 + L*(-3 + Nc^2)) + b*Nc*((13 - 12*L)*Nc + 2*Nl) + 
          b^3*Nc*(-((35 + 12*L)*Nc) + 2*Nl))*G[{-1, -1, 1}, b])/(3*b^2*Nc) + 
       (2*(-1 + Nc^2)*(3*(2 + L) + 6*b^2*(1 + L - 7*Nc^2) + 
          3*b^4*(L + 2*Nc^2) - b*Nc*(Nc + 2*Nl) - b^3*Nc*(Nc + 2*Nl))*
         G[{-1, 0, -1}, b])/(3*b^2*Nc) - 
       (2*(-1 + Nc^2)*(3*(2 + L) + 6*b^2*(1 + L - 7*Nc^2) + 
          3*b^4*(L + 2*Nc^2) - b*Nc*(Nc + 2*Nl) - b^3*Nc*(Nc + 2*Nl))*
         G[{-1, 0, 1}, b])/(3*b^2*Nc) - 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 9*Nc^2) + 
          6*b^2*(-1 - 12*Nc^2 + L*(-1 + 3*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(-1 + 3*Nc^2)) + b*Nc*((23 - 12*L)*Nc - 2*Nl) - 
          b^3*Nc*((25 + 12*L)*Nc + 2*Nl))*G[{-1, 1, -1}, b])/(3*b^2*Nc) + 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 9*Nc^2) + 
          6*b^2*(-1 - 12*Nc^2 + L*(-1 + 3*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(-1 + 3*Nc^2)) + b*Nc*((23 - 12*L)*Nc - 2*Nl) - 
          b^3*Nc*((25 + 12*L)*Nc + 2*Nl))*G[{-1, 1, 1}, b])/(3*b^2*Nc) - 
       (2*(1 + b^2)*(-1 + Nc^2)*(-12 + (12 + b)*Nc^2 + 6*(1 + b^2)*L*
           (-1 + Nc^2) + 2*b*Nc*Nl)*G[{0, -1, -1}, b])/(3*b^2*Nc) + 
       (2*(1 + b^2)*(-1 + Nc^2)*(-12 + (12 + b)*Nc^2 + 6*(1 + b^2)*L*
           (-1 + Nc^2) + 2*b*Nc*Nl)*G[{0, -1, 1}, b])/(3*b^2*Nc) - 
       (8*(1 + b^2)*(-1 + Nc^2)*(Nc - Nl)*G[{0, 0, -1}, b])/(3*b) + 
       (8*(1 + b^2)*(-1 + Nc^2)*(Nc - Nl)*G[{0, 0, 1}, b])/(3*b) + 
       (2*(1 + b^2)*(-1 + Nc^2)*(-12 - (-12 + b)*Nc^2 + 
          6*(1 + b^2)*L*(-1 + Nc^2) - 2*b*Nc*Nl)*G[{0, 1, -1}, b])/
        (3*b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(-12 - (-12 + b)*Nc^2 + 
          6*(1 + b^2)*L*(-1 + Nc^2) - 2*b*Nc*Nl)*G[{0, 1, 1}, b])/
        (3*b^2*Nc) - 128*L*Nc*G[{0, -y^(-1), -y^(-1)}, b] + 
       128*L*Nc*G[{0, -y^(-1), y^(-1)}, b] + 128*L*Nc*G[{0, y^(-1), -y^(-1)}, 
         b] - 128*L*Nc*G[{0, y^(-1), y^(-1)}, b] + 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 9*Nc^2) + 
          6*b^2*(-1 - 12*Nc^2 + L*(-1 + 3*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(-1 + 3*Nc^2)) + b*Nc*((-23 + 12*L)*Nc + 2*Nl) + 
          b^3*Nc*((25 + 12*L)*Nc + 2*Nl))*G[{1, -1, -1}, b])/(3*b^2*Nc) - 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 9*Nc^2) + 
          6*b^2*(-1 - 12*Nc^2 + L*(-1 + 3*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(-1 + 3*Nc^2)) + b*Nc*((-23 + 12*L)*Nc + 2*Nl) + 
          b^3*Nc*((25 + 12*L)*Nc + 2*Nl))*G[{1, -1, 1}, b])/(3*b^2*Nc) - 
       (2*(-1 + Nc^2)*(3*(2 + L) + 6*b^2*(1 + L - 7*Nc^2) + 
          3*b^4*(L + 2*Nc^2) + b*Nc*(Nc + 2*Nl) + b^3*Nc*(Nc + 2*Nl))*
         G[{1, 0, -1}, b])/(3*b^2*Nc) + 
       (2*(-1 + Nc^2)*(3*(2 + L) + 6*b^2*(1 + L - 7*Nc^2) + 
          3*b^4*(L + 2*Nc^2) + b*Nc*(Nc + 2*Nl) + b^3*Nc*(Nc + 2*Nl))*
         G[{1, 0, 1}, b])/(3*b^2*Nc) - 
       ((-1 + Nc^2)*(3*b^4*(-4*Nc^2 + L*(-3 + Nc^2)) + 
          6*b^2*(-3 + 4*Nc^2 + L*(-3 + Nc^2)) + 
          3*(-6 + 8*Nc^2 + L*(-3 + Nc^2)) + b*Nc*((-13 + 12*L)*Nc - 2*Nl) + 
          b^3*Nc*((35 + 12*L)*Nc - 2*Nl))*G[{1, 1, -1}, b])/(3*b^2*Nc) + 
       ((-1 + Nc^2)*(3*b^4*(-4*Nc^2 + L*(-3 + Nc^2)) + 
          6*b^2*(-3 + 4*Nc^2 + L*(-3 + Nc^2)) + 
          3*(-6 + 8*Nc^2 + L*(-3 + Nc^2)) + b*Nc*((-13 + 12*L)*Nc - 2*Nl) + 
          b^3*Nc*((35 + 12*L)*Nc - 2*Nl))*G[{1, 1, 1}, b])/(3*b^2*Nc) - 
       32*L*Nc*G[{-y^(-1), -1, -y^(-1)}, b] + 
       32*L*Nc*G[{-y^(-1), -1, y^(-1)}, b] - 64*L*Nc*G[{-y^(-1), 0, -y^(-1)}, 
         b] + 64*L*Nc*G[{-y^(-1), 0, y^(-1)}, b] - 
       32*L*Nc*G[{-y^(-1), 1, -y^(-1)}, b] + 32*L*Nc*G[{-y^(-1), 1, y^(-1)}, 
         b] - 64*L*Nc*G[{-y^(-1), -y^(-1), -1}, b] - 
       64*L*Nc*G[{-y^(-1), -y^(-1), 1}, b] + 
       192*L*Nc*G[{-y^(-1), -y^(-1), -y^(-1)}, b] - 
       64*L*Nc*G[{-y^(-1), -y^(-1), y^(-1)}, b] + 
       64*L*Nc*G[{-y^(-1), y^(-1), -1}, b] + 64*L*Nc*G[{-y^(-1), y^(-1), 1}, 
         b] - 64*L*Nc*G[{-y^(-1), y^(-1), -y^(-1)}, b] - 
       64*L*Nc*G[{-y^(-1), y^(-1), y^(-1)}, b] + 
       32*L*Nc*G[{y^(-1), -1, -y^(-1)}, b] - 32*L*Nc*G[{y^(-1), -1, y^(-1)}, 
         b] + 64*L*Nc*G[{y^(-1), 0, -y^(-1)}, b] - 
       64*L*Nc*G[{y^(-1), 0, y^(-1)}, b] + 32*L*Nc*G[{y^(-1), 1, -y^(-1)}, 
         b] - 32*L*Nc*G[{y^(-1), 1, y^(-1)}, b] + 
       64*L*Nc*G[{y^(-1), -y^(-1), -1}, b] + 64*L*Nc*G[{y^(-1), -y^(-1), 1}, 
         b] - 64*L*Nc*G[{y^(-1), -y^(-1), -y^(-1)}, b] - 
       64*L*Nc*G[{y^(-1), -y^(-1), y^(-1)}, b] - 
       64*L*Nc*G[{y^(-1), y^(-1), -1}, b] - 64*L*Nc*G[{y^(-1), y^(-1), 1}, 
         b] - 64*L*Nc*G[{y^(-1), y^(-1), -y^(-1)}, b] + 
       192*L*Nc*G[{y^(-1), y^(-1), y^(-1)}, b] + 
       ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 - 4*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{-1, -1, -1, -1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 - 4*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{-1, -1, -1, 1}, b])/(b^2*Nc) + (2*(1 + b^2)*(-1 + Nc^2)*
         (1 + 2*Nc^2 + 6*b*Nc^2 + b^2*(1 + 2*Nc^2))*G[{-1, -1, 0, -1}, b])/
        (b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(1 + 2*Nc^2 + 6*b*Nc^2 + 
          b^2*(1 + 2*Nc^2))*G[{-1, -1, 0, 1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + 5*Nc^2 + 12*b*Nc^2 + b^2*(-1 + 5*Nc^2))*
         G[{-1, -1, 1, -1}, b])/(b^2*Nc) + 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + 5*Nc^2 + 12*b*Nc^2 + b^2*(-1 + 5*Nc^2))*
         G[{-1, -1, 1, 1}, b])/(b^2*Nc) + (4*(1 + b^2)^2*(-1 + Nc^2)*
         G[{-1, 0, -1, -1}, b])/(b^2*Nc) - (4*(1 + b^2)^2*(-1 + Nc^2)*
         G[{-1, 0, -1, 1}, b])/(b^2*Nc) - (6*(1 + b^2)^2*Nc*(-1 + Nc^2)*
         G[{-1, 0, 0, -1}, b])/b^2 + (6*(1 + b^2)^2*Nc*(-1 + Nc^2)*
         G[{-1, 0, 0, 1}, b])/b^2 + (4*(1 + b^2)^2*(1 - 3*Nc^2 + 2*Nc^4)*
         G[{-1, 0, 1, -1}, b])/(b^2*Nc) - 
       (4*(1 + b^2)^2*(1 - 3*Nc^2 + 2*Nc^4)*G[{-1, 0, 1, 1}, b])/(b^2*Nc) + 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + Nc^2 + 12*b*Nc^2 + b^2*(-1 + Nc^2))*
         G[{-1, 1, -1, -1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + Nc^2 + 12*b*Nc^2 + b^2*(-1 + Nc^2))*
         G[{-1, 1, -1, 1}, b])/(b^2*Nc) + (2*(1 + b^2)*(-1 + Nc^2)*
         (-1 + 2*Nc^2 - 6*b*Nc^2 + b^2*(-1 + 2*Nc^2))*G[{-1, 1, 0, -1}, b])/
        (b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(-1 + 2*Nc^2 - 6*b*Nc^2 + 
          b^2*(-1 + 2*Nc^2))*G[{-1, 1, 0, 1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 - 4*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{-1, 1, 1, -1}, b])/(b^2*Nc) + ((1 + b^2)*(-1 + Nc^2)*
         (-3 + Nc^2 - 4*b*Nc^2 + b^2*(-3 + Nc^2))*G[{-1, 1, 1, 1}, b])/
        (b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 - 2*b*Nc^2 + 
          b^2*(-3 + Nc^2))*G[{0, -1, -1, -1}, b])/(b^2*Nc) + 
       (2*(1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 - 2*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{0, -1, -1, 1}, b])/(b^2*Nc) - (4*(1 + b^2)^2*(-1 + Nc^2)*
         G[{0, -1, 0, -1}, b])/(b^2*Nc) + (4*(1 + b^2)^2*(-1 + Nc^2)*
         G[{0, -1, 0, 1}, b])/(b^2*Nc) + (2*(1 + b^2)*(-1 + Nc^2)*
         (-1 + 3*Nc^2 - 2*b*Nc^2 + b^2*(-1 + 3*Nc^2))*G[{0, -1, 1, -1}, b])/
        (b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(-1 + 3*Nc^2 - 2*b*Nc^2 + 
          b^2*(-1 + 3*Nc^2))*G[{0, -1, 1, 1}, b])/(b^2*Nc) + 
       (8*(1 + b^2)^2*(-1 + Nc^2)^2*G[{0, 0, -1, -1}, b])/(b^2*Nc) - 
       (8*(1 + b^2)^2*(-1 + Nc^2)^2*G[{0, 0, -1, 1}, b])/(b^2*Nc) - 
       (8*(1 + b^2)^2*(-1 + Nc^2)^2*G[{0, 0, 1, -1}, b])/(b^2*Nc) + 
       (8*(1 + b^2)^2*(-1 + Nc^2)^2*G[{0, 0, 1, 1}, b])/(b^2*Nc) + 
       256*Nc*G[{0, 0, -y^(-1), -y^(-1)}, b] - 
       256*Nc*G[{0, 0, -y^(-1), y^(-1)}, b] - 
       256*Nc*G[{0, 0, y^(-1), -y^(-1)}, b] + 
       256*Nc*G[{0, 0, y^(-1), y^(-1)}, b] - 
       (2*(1 + b^2)*(-1 + Nc^2)*(-1 + 3*Nc^2 + 2*b*Nc^2 + b^2*(-1 + 3*Nc^2))*
         G[{0, 1, -1, -1}, b])/(b^2*Nc) + (2*(1 + b^2)*(-1 + Nc^2)*
         (-1 + 3*Nc^2 + 2*b*Nc^2 + b^2*(-1 + 3*Nc^2))*G[{0, 1, -1, 1}, b])/
        (b^2*Nc) + (4*(1 + b^2)^2*(-1 + Nc^2)*G[{0, 1, 0, -1}, b])/(b^2*Nc) - 
       (4*(1 + b^2)^2*(-1 + Nc^2)*G[{0, 1, 0, 1}, b])/(b^2*Nc) + 
       (2*(1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 + 2*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{0, 1, 1, -1}, b])/(b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*
         (-3 + Nc^2 + 2*b*Nc^2 + b^2*(-3 + Nc^2))*G[{0, 1, 1, 1}, b])/
        (b^2*Nc) + 64*Nc*G[{0, -y^(-1), -1, -y^(-1)}, b] - 
       64*Nc*G[{0, -y^(-1), -1, y^(-1)}, b] + 
       128*Nc*G[{0, -y^(-1), 0, -y^(-1)}, b] - 
       128*Nc*G[{0, -y^(-1), 0, y^(-1)}, b] + 
       64*Nc*G[{0, -y^(-1), 1, -y^(-1)}, b] - 
       64*Nc*G[{0, -y^(-1), 1, y^(-1)}, b] + 
       128*Nc*G[{0, -y^(-1), -y^(-1), -1}, b] + 
       128*Nc*G[{0, -y^(-1), -y^(-1), 1}, b] - 
       384*Nc*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       128*Nc*G[{0, -y^(-1), -y^(-1), y^(-1)}, b] - 
       128*Nc*G[{0, -y^(-1), y^(-1), -1}, b] - 
       128*Nc*G[{0, -y^(-1), y^(-1), 1}, b] + 
       128*Nc*G[{0, -y^(-1), y^(-1), -y^(-1)}, b] + 
       128*Nc*G[{0, -y^(-1), y^(-1), y^(-1)}, b] - 
       64*Nc*G[{0, y^(-1), -1, -y^(-1)}, b] + 
       64*Nc*G[{0, y^(-1), -1, y^(-1)}, b] - 
       128*Nc*G[{0, y^(-1), 0, -y^(-1)}, b] + 
       128*Nc*G[{0, y^(-1), 0, y^(-1)}, b] - 64*Nc*G[{0, y^(-1), 1, -y^(-1)}, 
         b] + 64*Nc*G[{0, y^(-1), 1, y^(-1)}, b] - 
       128*Nc*G[{0, y^(-1), -y^(-1), -1}, b] - 
       128*Nc*G[{0, y^(-1), -y^(-1), 1}, b] + 
       128*Nc*G[{0, y^(-1), -y^(-1), -y^(-1)}, b] + 
       128*Nc*G[{0, y^(-1), -y^(-1), y^(-1)}, b] + 
       128*Nc*G[{0, y^(-1), y^(-1), -1}, b] + 
       128*Nc*G[{0, y^(-1), y^(-1), 1}, b] + 
       128*Nc*G[{0, y^(-1), y^(-1), -y^(-1)}, b] - 
       384*Nc*G[{0, y^(-1), y^(-1), y^(-1)}, b] + 
       ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 + 4*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{1, -1, -1, -1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 + 4*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{1, -1, -1, 1}, b])/(b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*
         (-1 + 2*Nc^2 + 6*b*Nc^2 + b^2*(-1 + 2*Nc^2))*G[{1, -1, 0, -1}, b])/
        (b^2*Nc) + (2*(1 + b^2)*(-1 + Nc^2)*(-1 + 2*Nc^2 + 6*b*Nc^2 + 
          b^2*(-1 + 2*Nc^2))*G[{1, -1, 0, 1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + Nc^2 - 12*b*Nc^2 + b^2*(-1 + Nc^2))*
         G[{1, -1, 1, -1}, b])/(b^2*Nc) + ((1 + b^2)*(-1 + Nc^2)*
         (-1 + Nc^2 - 12*b*Nc^2 + b^2*(-1 + Nc^2))*G[{1, -1, 1, 1}, b])/
        (b^2*Nc) - (4*(1 + b^2)^2*(1 - 3*Nc^2 + 2*Nc^4)*G[{1, 0, -1, -1}, b])/
        (b^2*Nc) + (4*(1 + b^2)^2*(1 - 3*Nc^2 + 2*Nc^4)*G[{1, 0, -1, 1}, b])/
        (b^2*Nc) + (6*(1 + b^2)^2*Nc*(-1 + Nc^2)*G[{1, 0, 0, -1}, b])/b^2 - 
       (6*(1 + b^2)^2*Nc*(-1 + Nc^2)*G[{1, 0, 0, 1}, b])/b^2 - 
       (4*(1 + b^2)^2*(-1 + Nc^2)*G[{1, 0, 1, -1}, b])/(b^2*Nc) + 
       (4*(1 + b^2)^2*(-1 + Nc^2)*G[{1, 0, 1, 1}, b])/(b^2*Nc) + 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + 5*Nc^2 - 12*b*Nc^2 + b^2*(-1 + 5*Nc^2))*
         G[{1, 1, -1, -1}, b])/(b^2*Nc) - ((1 + b^2)*(-1 + Nc^2)*
         (-1 + 5*Nc^2 - 12*b*Nc^2 + b^2*(-1 + 5*Nc^2))*G[{1, 1, -1, 1}, b])/
        (b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(1 + 2*Nc^2 - 6*b*Nc^2 + 
          b^2*(1 + 2*Nc^2))*G[{1, 1, 0, -1}, b])/(b^2*Nc) + 
       (2*(1 + b^2)*(-1 + Nc^2)*(1 + 2*Nc^2 - 6*b*Nc^2 + b^2*(1 + 2*Nc^2))*
         G[{1, 1, 0, 1}, b])/(b^2*Nc) - ((1 + b^2)*(-1 + Nc^2)*
         (-3 + Nc^2 + 4*b*Nc^2 + b^2*(-3 + Nc^2))*G[{1, 1, 1, -1}, b])/
        (b^2*Nc) + ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 + 4*b*Nc^2 + 
          b^2*(-3 + Nc^2))*G[{1, 1, 1, 1}, b])/(b^2*Nc) + 
       64*Nc*G[{-y^(-1), -1, 0, -y^(-1)}, b] - 
       64*Nc*G[{-y^(-1), -1, 0, y^(-1)}, b] + 
       32*Nc*G[{-y^(-1), -1, -y^(-1), -1}, b] + 
       32*Nc*G[{-y^(-1), -1, -y^(-1), 1}, b] - 
       64*Nc*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b] - 
       32*Nc*G[{-y^(-1), -1, y^(-1), -1}, b] - 
       32*Nc*G[{-y^(-1), -1, y^(-1), 1}, b] + 
       64*Nc*G[{-y^(-1), -1, y^(-1), y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), 0, -1, -y^(-1)}, b] - 
       64*Nc*G[{-y^(-1), 0, -1, y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), 0, 1, -y^(-1)}, b] - 
       64*Nc*G[{-y^(-1), 0, 1, y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), 0, -y^(-1), -1}, b] + 
       64*Nc*G[{-y^(-1), 0, -y^(-1), 1}, b] - 
       256*Nc*G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b] + 
       128*Nc*G[{-y^(-1), 0, -y^(-1), y^(-1)}, b] - 
       64*Nc*G[{-y^(-1), 0, y^(-1), -1}, b] - 
       64*Nc*G[{-y^(-1), 0, y^(-1), 1}, b] + 
       128*Nc*G[{-y^(-1), 0, y^(-1), -y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), 1, 0, -y^(-1)}, b] - 
       64*Nc*G[{-y^(-1), 1, 0, y^(-1)}, b] + 
       32*Nc*G[{-y^(-1), 1, -y^(-1), -1}, b] + 
       32*Nc*G[{-y^(-1), 1, -y^(-1), 1}, b] - 
       64*Nc*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b] - 
       32*Nc*G[{-y^(-1), 1, y^(-1), -1}, b] - 
       32*Nc*G[{-y^(-1), 1, y^(-1), 1}, b] + 
       64*Nc*G[{-y^(-1), 1, y^(-1), y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), -y^(-1), -1, -1}, b] + 
       64*Nc*G[{-y^(-1), -y^(-1), -1, 1}, b] - 
       128*Nc*G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b] - 
       128*Nc*G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b] + 
       128*Nc*G[{-y^(-1), -y^(-1), 0, y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), -y^(-1), 1, -1}, b] + 
       64*Nc*G[{-y^(-1), -y^(-1), 1, 1}, b] - 
       128*Nc*G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b] - 
       192*Nc*G[{-y^(-1), -y^(-1), -y^(-1), -1}, b] - 
       192*Nc*G[{-y^(-1), -y^(-1), -y^(-1), 1}, b] + 
       384*Nc*G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), -y^(-1), y^(-1), -1}, b] + 
       64*Nc*G[{-y^(-1), -y^(-1), y^(-1), 1}, b] - 
       128*Nc*G[{-y^(-1), -y^(-1), y^(-1), y^(-1)}, b] - 
       64*Nc*G[{-y^(-1), y^(-1), -1, -1}, b] - 
       64*Nc*G[{-y^(-1), y^(-1), -1, 1}, b] + 
       64*Nc*G[{-y^(-1), y^(-1), -1, -y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), y^(-1), -1, y^(-1)}, b] - 
       64*Nc*G[{-y^(-1), y^(-1), 1, -1}, b] - 
       64*Nc*G[{-y^(-1), y^(-1), 1, 1}, b] + 
       64*Nc*G[{-y^(-1), y^(-1), 1, -y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), y^(-1), 1, y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), y^(-1), -y^(-1), -1}, b] + 
       64*Nc*G[{-y^(-1), y^(-1), -y^(-1), 1}, b] - 
       128*Nc*G[{-y^(-1), y^(-1), -y^(-1), y^(-1)}, b] + 
       64*Nc*G[{-y^(-1), y^(-1), y^(-1), -1}, b] + 
       64*Nc*G[{-y^(-1), y^(-1), y^(-1), 1}, b] - 
       128*Nc*G[{-y^(-1), y^(-1), y^(-1), -y^(-1)}, b] - 
       64*Nc*G[{y^(-1), -1, 0, -y^(-1)}, b] + 
       64*Nc*G[{y^(-1), -1, 0, y^(-1)}, b] - 
       32*Nc*G[{y^(-1), -1, -y^(-1), -1}, b] - 
       32*Nc*G[{y^(-1), -1, -y^(-1), 1}, b] + 
       64*Nc*G[{y^(-1), -1, -y^(-1), -y^(-1)}, b] + 
       32*Nc*G[{y^(-1), -1, y^(-1), -1}, b] + 
       32*Nc*G[{y^(-1), -1, y^(-1), 1}, b] - 
       64*Nc*G[{y^(-1), -1, y^(-1), y^(-1)}, b] - 
       64*Nc*G[{y^(-1), 0, -1, -y^(-1)}, b] + 
       64*Nc*G[{y^(-1), 0, -1, y^(-1)}, b] - 64*Nc*G[{y^(-1), 0, 1, -y^(-1)}, 
         b] + 64*Nc*G[{y^(-1), 0, 1, y^(-1)}, b] - 
       64*Nc*G[{y^(-1), 0, -y^(-1), -1}, b] - 
       64*Nc*G[{y^(-1), 0, -y^(-1), 1}, b] + 
       128*Nc*G[{y^(-1), 0, -y^(-1), y^(-1)}, b] + 
       64*Nc*G[{y^(-1), 0, y^(-1), -1}, b] + 64*Nc*G[{y^(-1), 0, y^(-1), 1}, 
         b] + 128*Nc*G[{y^(-1), 0, y^(-1), -y^(-1)}, b] - 
       256*Nc*G[{y^(-1), 0, y^(-1), y^(-1)}, b] - 
       64*Nc*G[{y^(-1), 1, 0, -y^(-1)}, b] + 64*Nc*G[{y^(-1), 1, 0, y^(-1)}, 
         b] - 32*Nc*G[{y^(-1), 1, -y^(-1), -1}, b] - 
       32*Nc*G[{y^(-1), 1, -y^(-1), 1}, b] + 
       64*Nc*G[{y^(-1), 1, -y^(-1), -y^(-1)}, b] + 
       32*Nc*G[{y^(-1), 1, y^(-1), -1}, b] + 32*Nc*G[{y^(-1), 1, y^(-1), 1}, 
         b] - 64*Nc*G[{y^(-1), 1, y^(-1), y^(-1)}, b] - 
       64*Nc*G[{y^(-1), -y^(-1), -1, -1}, b] - 
       64*Nc*G[{y^(-1), -y^(-1), -1, 1}, b] + 
       64*Nc*G[{y^(-1), -y^(-1), -1, -y^(-1)}, b] + 
       64*Nc*G[{y^(-1), -y^(-1), -1, y^(-1)}, b] - 
       64*Nc*G[{y^(-1), -y^(-1), 1, -1}, b] - 
       64*Nc*G[{y^(-1), -y^(-1), 1, 1}, b] + 
       64*Nc*G[{y^(-1), -y^(-1), 1, -y^(-1)}, b] + 
       64*Nc*G[{y^(-1), -y^(-1), 1, y^(-1)}, b] + 
       64*Nc*G[{y^(-1), -y^(-1), -y^(-1), -1}, b] + 
       64*Nc*G[{y^(-1), -y^(-1), -y^(-1), 1}, b] - 
       128*Nc*G[{y^(-1), -y^(-1), -y^(-1), y^(-1)}, b] + 
       64*Nc*G[{y^(-1), -y^(-1), y^(-1), -1}, b] + 
       64*Nc*G[{y^(-1), -y^(-1), y^(-1), 1}, b] - 
       128*Nc*G[{y^(-1), -y^(-1), y^(-1), -y^(-1)}, b] + 
       64*Nc*G[{y^(-1), y^(-1), -1, -1}, b] + 
       64*Nc*G[{y^(-1), y^(-1), -1, 1}, b] - 
       128*Nc*G[{y^(-1), y^(-1), -1, y^(-1)}, b] + 
       128*Nc*G[{y^(-1), y^(-1), 0, -y^(-1)}, b] - 
       128*Nc*G[{y^(-1), y^(-1), 0, y^(-1)}, b] + 
       64*Nc*G[{y^(-1), y^(-1), 1, -1}, b] + 64*Nc*G[{y^(-1), y^(-1), 1, 1}, 
         b] - 128*Nc*G[{y^(-1), y^(-1), 1, y^(-1)}, b] + 
       64*Nc*G[{y^(-1), y^(-1), -y^(-1), -1}, b] + 
       64*Nc*G[{y^(-1), y^(-1), -y^(-1), 1}, b] - 
       128*Nc*G[{y^(-1), y^(-1), -y^(-1), -y^(-1)}, b] - 
       192*Nc*G[{y^(-1), y^(-1), y^(-1), -1}, b] - 
       192*Nc*G[{y^(-1), y^(-1), y^(-1), 1}, b] + 
       384*Nc*G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b] + (4*Nc*Pi^2*Log[2])/b + 
       4*b*Nc*Pi^2*Log[2] - (4*Nc^3*Pi^2*Log[2])/b - 4*b*Nc^3*Pi^2*Log[2] + 
       32*Nc*Zeta[3] - (310*Nc^3*Zeta[3])/9 + 28*L*Nc^3*Zeta[3] + 
       (4*Nc^2*Nl*Zeta[3])/9 + ((-1 + Nc^2)*G[{1}, b]*
         (108*b^2*Nc^2*Pi^2*(-1 + L - 2*Log[2]) + 54*b^4*Nc^2*Pi^2*
           (L - 2*Log[2]) + 54*Nc^2*Pi^2*(2 + L - 2*Log[2]) - 
          b*(108*L^3*Nc^2 + 9*L^2*(12 + Nc^2 + 2*Nc*Nl) + 
            6*L*(36 + 2*Nc*Nl + 5*Nc^2*(-7 + 3*Pi^2)) + 
            8*Nc*(-8*Nl + Nc*(23 + 9*Pi^2 + 108*Zeta[3]))) - 
          b^3*(108*L^3*Nc^2 - 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            6*L*Nc*(-10*Nl + Nc*(67 + 15*Pi^2)) + 
            4*Nc*(14*Nl + Nc*(-101 - 27*Pi^2 + 216*Zeta[3])))))/(54*b^2*Nc) - 
       ((-1 + Nc^2)*G[{-1}, b]*(108*b^2*Nc^2*Pi^2*(-1 + L - 2*Log[2]) + 
          54*b^4*Nc^2*Pi^2*(L - 2*Log[2]) + 54*Nc^2*Pi^2*(2 + L - 2*Log[2]) - 
          b*(108*L^3*Nc^2 + 9*L^2*(12 + Nc^2 + 2*Nc*Nl) + 
            6*L*(36 + 2*Nc*Nl + 5*Nc^2*(-7 + 3*Pi^2)) + 
            8*Nc*(-8*Nl + Nc*(23 + 36*Pi^2 + 108*Zeta[3]))) - 
          b^3*(108*L^3*Nc^2 - 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            6*L*Nc*(-10*Nl + Nc*(67 + 15*Pi^2)) + 
            4*Nc*(14*Nl + Nc*(-101 + 27*Pi^2 + 216*Zeta[3])))))/(54*b^2*Nc), 
      (-16*(-1 + b^2)*Nc^2*y*G[{-1, -1}, b])/(-1 + b^2*y^2) + 
       (16*(-1 + b^2)*Nc^2*y*G[{0, -1}, b])/(-1 + b^2*y^2) - 
       (16*(-1 + b^2)*Nc^2*y*G[{0, 1}, b])/(-1 + b^2*y^2) + 
       (16*(-1 + b^2)*Nc^2*y*G[{1, 1}, b])/(-1 + b^2*y^2) - 
       (2*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + I*(1 + b)^2*Nc^2*Pi)*
         G[{-1, -1, -y^(-1)}, b])/b + 
       (2*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + I*(1 + b)^2*Nc^2*Pi)*
         G[{-1, -1, y^(-1)}, b])/b + 
       (4*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + I*(3 + 8*b + 3*b^2)*Pi))*G[{-1, 0, -y^(-1)}, b])/b - 
       (4*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + I*(3 + 8*b + 3*b^2)*Pi))*G[{-1, 0, y^(-1)}, b])/b + 
       (2*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + I*(1 - 6*b + b^2)*
           Nc^2*Pi)*G[{-1, 1, -y^(-1)}, b])/b - 
       (2*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + I*(1 - 6*b + b^2)*
           Nc^2*Pi)*G[{-1, 1, y^(-1)}, b])/b + 
       (2*(-4 + (1 + b)*Nc^2*(2 + I*(1 + b)*Pi))*G[{-1, -y^(-1), -1}, b])/b + 
       ((4*I)*(1 + b)^2*Nc^2*Pi*G[{-1, -y^(-1), 0}, b])/b + 
       (2*(-4 + 2*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - 2*b + (3*I)*Pi + (2*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{-1, -y^(-1), 1}, b])/b - 
       (4*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + (3*I)*(1 + b)^2*Pi))*G[{-1, -y^(-1), -y^(-1)}, b])/b - 
       ((4*I)*(1 + b^2)*Nc^2*Pi*G[{-1, -y^(-1), y^(-1)}, b])/b + 
       (2*(4 - I*(1 + b)*Nc^2*(-2*I + Pi + b*Pi))*G[{-1, y^(-1), -1}, b])/b - 
       ((4*I)*(1 + b)^2*Nc^2*Pi*G[{-1, y^(-1), 0}, b])/b - 
       (2*(-4 + 2*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - 2*b + (3*I)*Pi + (2*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{-1, y^(-1), 1}, b])/b + ((4*I)*(1 + b^2)*Nc^2*Pi*
         G[{-1, y^(-1), -y^(-1)}, b])/b + 
       (4*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + (3*I)*(1 + b)^2*Pi))*G[{-1, y^(-1), y^(-1)}, b])/b + 
       (8*(-2 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 + b + (2*I)*Pi + (3*I)*b*Pi + (2*I)*b^2*Pi))*
         G[{0, -1, -y^(-1)}, b])/b - 
       (8*(-2 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 + b + (2*I)*Pi + (3*I)*b*Pi + (2*I)*b^2*Pi))*
         G[{0, -1, y^(-1)}, b])/b + 
       (4*Nc*(-4*b*(2*Nl + Nc*(-11 + (6*I)*Pi)) - (15*I)*Nc*Pi - 
          (15*I)*b^2*Nc*Pi)*G[{0, 0, -y^(-1)}, b])/(3*b) + 
       (4*Nc*(8*b*Nl + 4*b*Nc*(-11 + (6*I)*Pi) + (15*I)*Nc*Pi + 
          (15*I)*b^2*Nc*Pi)*G[{0, 0, y^(-1)}, b])/(3*b) - 
       (8*(-2 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 - b - I*b*Pi))*G[{0, 1, -y^(-1)}, b])/b + 
       (8*(-2 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 - b - I*b*Pi))*G[{0, 1, y^(-1)}, b])/b + 
       (4*(-12 + 6*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(6 + 28*b + (9*I)*Pi + (6*I)*b*Pi + (9*I)*b^2*Pi))*
         G[{0, -y^(-1), -1}, b])/(3*b) - ((12*I)*(1 + b^2)*Nc^2*Pi*
         G[{0, -y^(-1), 0}, b])/b - 
       (4*(-12 + 6*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          Nc^2*(6 - 28*b + (3*I)*Pi + (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{0, -y^(-1), 1}, b])/(3*b) + 
       (16*Nc*(2*b*((-7 + 3*L)*Nc + Nl) + (3*I)*Nc*Pi + (3*I)*b^2*Nc*Pi)*
         G[{0, -y^(-1), -y^(-1)}, b])/(3*b) - 
       (4*(-12 + 6*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(6 + 28*b + (9*I)*Pi + (6*I)*b*Pi + (9*I)*b^2*Pi))*
         G[{0, y^(-1), -1}, b])/(3*b) + ((12*I)*(1 + b^2)*Nc^2*Pi*
         G[{0, y^(-1), 0}, b])/b + 
       (4*(-12 + 6*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          Nc^2*(6 - 28*b + (3*I)*Pi + (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{0, y^(-1), 1}, b])/(3*b) + 
       (16*Nc*(-2*b*((-7 + 3*L)*Nc + Nl) - (3*I)*Nc*Pi - (3*I)*b^2*Nc*Pi)*
         G[{0, y^(-1), y^(-1)}, b])/(3*b) - 
       (2*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + I*(7 - 6*b + 7*b^2)*
           Nc^2*Pi)*G[{1, -1, -y^(-1)}, b])/b + 
       (2*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + I*(7 - 6*b + 7*b^2)*
           Nc^2*Pi)*G[{1, -1, y^(-1)}, b])/b - 
       (4*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - I*(3 - 4*b + 3*b^2)*Pi))*G[{1, 0, -y^(-1)}, b])/b + 
       (4*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - I*(3 - 4*b + 3*b^2)*Pi))*G[{1, 0, y^(-1)}, b])/b + 
       (2*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - I*(-1 + b)^2*Nc^2*Pi)*
         G[{1, 1, -y^(-1)}, b])/b - 
       (2*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - I*(-1 + b)^2*Nc^2*Pi)*
         G[{1, 1, y^(-1)}, b])/b - 
       (2*(-4 + 2*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + 2*b + (5*I)*Pi - (6*I)*b*Pi + (5*I)*b^2*Pi))*
         G[{1, -y^(-1), -1}, b])/b + ((4*I)*(-1 + b)^2*Nc^2*Pi*
         G[{1, -y^(-1), 0}, b])/b + 
       (2*(4 + (-1 + b)*Nc^2*(2 + I*(-1 + b)*Pi))*G[{1, -y^(-1), 1}, b])/b + 
       (4*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*Nc^2*(2*I + (-1 + b)^2*Pi))*G[{1, -y^(-1), -y^(-1)}, b])/b + 
       ((4*I)*(1 + b^2)*Nc^2*Pi*G[{1, -y^(-1), y^(-1)}, b])/b + 
       (2*(-4 + 2*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + 2*b + (5*I)*Pi - (6*I)*b*Pi + (5*I)*b^2*Pi))*
         G[{1, y^(-1), -1}, b])/b - ((4*I)*(-1 + b)^2*Nc^2*Pi*
         G[{1, y^(-1), 0}, b])/b + 
       (2*(-4 - I*(-1 + b)*Nc^2*(-2*I + (-1 + b)*Pi))*G[{1, y^(-1), 1}, b])/
        b - ((4*I)*(1 + b^2)*Nc^2*Pi*G[{1, y^(-1), -y^(-1)}, b])/b - 
       (4*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*Nc^2*(2*I + (-1 + b)^2*Pi))*G[{1, y^(-1), y^(-1)}, b])/b + 
       (2*(-24 + 3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          Nc^2*(12 - 16*b + (9*I)*Pi + (18*I)*b*Pi + (9*I)*b^2*Pi))*
         G[{-y^(-1), -1, -1}, b])/(3*b) + (8*I)*Nc^2*Pi*
        G[{-y^(-1), -1, 0}, b] + 
       (2*(3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*((9*I)*Nc*Pi + (9*I)*b^2*Nc*Pi + 2*b*(8*Nc - 2*Nl - 
              (3*I)*Nc*Pi)))*G[{-y^(-1), -1, 1}, b])/(3*b) - 
       (4*(-4 + L*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + b + (3*I)*Pi + (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{-y^(-1), -1, -y^(-1)}, b])/b + 4*Nc^2*G[{-y^(-1), -1, y^(-1)}, 
         b] + (4*(3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(-2*Nl + Nc*(14 + (3*I)*Pi)))*G[{-y^(-1), 0, -1}, b])/
        (3*b) - ((4*I)*(1 + b^2)*Nc^2*Pi*G[{-y^(-1), 0, 0}, b])/b - 
       (4*(3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(2*Nl + Nc*(-14 + (3*I)*Pi)))*G[{-y^(-1), 0, 1}, b])/(3*b) + 
       (8*Nc*(4*b*Nl + b*Nc*(-25 + 6*L + (3*I)*Pi) + (3*I)*Nc*Pi + 
          (3*I)*b^2*Nc*Pi)*G[{-y^(-1), 0, -y^(-1)}, b])/(3*b) - 
       (8*I)*Nc^2*(-I + Pi)*G[{-y^(-1), 0, y^(-1)}, b] - 
       (2*(3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(4*b*Nl + 2*b*Nc*(-8 - (3*I)*Pi) + (3*I)*Nc*Pi + 
            (3*I)*b^2*Nc*Pi))*G[{-y^(-1), 1, -1}, b])/(3*b) - 
       (8*I)*Nc^2*Pi*G[{-y^(-1), 1, 0}, b] - 
       (2*(-24 + 3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(12 + 16*b + (3*I)*Pi - (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{-y^(-1), 1, 1}, b])/(3*b) + 
       (4*(-4 + L*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - b + I*Pi + I*b^2*Pi))*G[{-y^(-1), 1, -y^(-1)}, b])/b + 
       4*Nc^2*(1 + (2*I)*Pi)*G[{-y^(-1), 1, y^(-1)}, b] - 
       (4*(-12 + 3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(6 + 28*b + (9*I)*Pi + (18*I)*b*Pi + (9*I)*b^2*Pi))*
         G[{-y^(-1), -y^(-1), -1}, b])/(3*b) + 
       ((8*I)*(1 + b^2)*Nc^2*Pi*G[{-y^(-1), -y^(-1), 0}, b])/b + 
       (4*(-12 + 3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          Nc^2*(6 - 28*b + (3*I)*Pi + (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{-y^(-1), -y^(-1), 1}, b])/(3*b) + 
       (8*Nc*(-2*b*(2*Nl + Nc*(-14 + 9*L + (3*I)*Pi)) - (3*I)*Nc*Pi - 
          (3*I)*b^2*Nc*Pi)*G[{-y^(-1), -y^(-1), -y^(-1)}, b])/(3*b) + 
       (32*I)*Nc^2*Pi*G[{-y^(-1), -y^(-1), y^(-1)}, b] - 
       (8*I)*Nc^2*Pi*G[{-y^(-1), y^(-1), -1}, b] + 
       (8*I)*Nc^2*Pi*G[{-y^(-1), y^(-1), 1}, b] + (32*I)*Nc^2*Pi*
        G[{-y^(-1), y^(-1), -y^(-1)}, b] - (32*I)*Nc^2*Pi*
        G[{-y^(-1), y^(-1), y^(-1)}, b] - 
       (2*(-24 + 3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          Nc^2*(12 - 16*b + (9*I)*Pi + (18*I)*b*Pi + (9*I)*b^2*Pi))*
         G[{y^(-1), -1, -1}, b])/(3*b) - (8*I)*Nc^2*Pi*
        G[{y^(-1), -1, 0}, b] - 
       (2*(3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*((9*I)*Nc*Pi + (9*I)*b^2*Nc*Pi + 2*b*(8*Nc - 2*Nl - 
              (3*I)*Nc*Pi)))*G[{y^(-1), -1, 1}, b])/(3*b) - 
       4*Nc^2*G[{y^(-1), -1, -y^(-1)}, b] + 
       (4*(-4 + L*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + b + (3*I)*Pi + (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{y^(-1), -1, y^(-1)}, b])/b - 
       (4*(3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(-2*Nl + Nc*(14 + (3*I)*Pi)))*G[{y^(-1), 0, -1}, b])/(3*b) + 
       ((4*I)*(1 + b^2)*Nc^2*Pi*G[{y^(-1), 0, 0}, b])/b + 
       (4*(3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(2*Nl + Nc*(-14 + (3*I)*Pi)))*G[{y^(-1), 0, 1}, b])/(3*b) + 
       8*Nc^2*(1 + I*Pi)*G[{y^(-1), 0, -y^(-1)}, b] + 
       (8*Nc*(-(b*(4*Nl + Nc*(-25 + 6*L + (3*I)*Pi))) - (3*I)*Nc*Pi - 
          (3*I)*b^2*Nc*Pi)*G[{y^(-1), 0, y^(-1)}, b])/(3*b) + 
       (2*(3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(4*b*Nl + 2*b*Nc*(-8 - (3*I)*Pi) + (3*I)*Nc*Pi + 
            (3*I)*b^2*Nc*Pi))*G[{y^(-1), 1, -1}, b])/(3*b) + 
       (8*I)*Nc^2*Pi*G[{y^(-1), 1, 0}, b] + 
       (2*(-24 + 3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(12 + 16*b + (3*I)*Pi - (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{y^(-1), 1, 1}, b])/(3*b) + 4*Nc^2*(-1 - (2*I)*Pi)*
        G[{y^(-1), 1, -y^(-1)}, b] - 
       (4*(-4 + L*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - b + I*Pi + I*b^2*Pi))*G[{y^(-1), 1, y^(-1)}, b])/b + 
       (8*I)*Nc^2*Pi*G[{y^(-1), -y^(-1), -1}, b] - 
       (8*I)*Nc^2*Pi*G[{y^(-1), -y^(-1), 1}, b] + (32*I)*Nc^2*Pi*
        G[{y^(-1), -y^(-1), -y^(-1)}, b] - (32*I)*Nc^2*Pi*
        G[{y^(-1), -y^(-1), y^(-1)}, b] + 
       (4*(-12 + 3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(6 + 28*b + (9*I)*Pi + (18*I)*b*Pi + (9*I)*b^2*Pi))*
         G[{y^(-1), y^(-1), -1}, b])/(3*b) - 
       ((8*I)*(1 + b^2)*Nc^2*Pi*G[{y^(-1), y^(-1), 0}, b])/b - 
       (4*(-12 + 3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          Nc^2*(6 - 28*b + (3*I)*Pi + (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{y^(-1), y^(-1), 1}, b])/(3*b) - (32*I)*Nc^2*Pi*
        G[{y^(-1), y^(-1), -y^(-1)}, b] + 
       (8*Nc*(4*b*Nl + 2*b*Nc*(-14 + 9*L + (3*I)*Pi) + (3*I)*Nc*Pi + 
          (3*I)*b^2*Nc*Pi)*G[{y^(-1), y^(-1), y^(-1)}, b])/(3*b) + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-1, -1, 0, -y^(-1)}, b])/b - 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-1, -1, 0, y^(-1)}, b])/b + 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, -1, -y^(-1), -1}, 
          b])/b + (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -1, -y^(-1), 1}, b])/b - (4*(1 + b^2)*(-2 + Nc^2)*
         G[{-1, -1, -y^(-1), -y^(-1)}, b])/b - 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, -1, y^(-1), -1}, 
          b])/b - (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -1, y^(-1), 1}, b])/b + (4*(1 + b^2)*(-2 + Nc^2)*
         G[{-1, -1, y^(-1), y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, -1, -y^(-1)}, 
          b])/b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -1, y^(-1)}, b])/b - 
       (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, 1, -y^(-1)}, b])/
        b + (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, 1, y^(-1)}, 
          b])/b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -y^(-1), -1}, b])/b - 
       (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, -y^(-1), 1}, b])/
        b - 24*Nc^2*G[{-1, 0, -y^(-1), -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, y^(-1), -1}, b])/
        b + (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, y^(-1), 1}, 
          b])/b + 24*Nc^2*G[{-1, 0, y^(-1), y^(-1)}, b] - 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-1, 1, 0, -y^(-1)}, b])/b + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-1, 1, 0, y^(-1)}, b])/b - 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 1, -y^(-1), -1}, 
          b])/b - (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 1, -y^(-1), 1}, b])/b + (4*(1 + b^2)*(-2 + Nc^2)*
         G[{-1, 1, -y^(-1), -y^(-1)}, b])/b + 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 1, y^(-1), -1}, b])/
        b + (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 1, y^(-1), 1}, 
          b])/b - (4*(1 + b^2)*(-2 + Nc^2)*G[{-1, 1, y^(-1), y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, -y^(-1), -1, -1}, b])/
        b - 4*Nc^2*G[{-1, -y^(-1), -1, 1}, b] - 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -1, -y^(-1)}, b])/b + 
       4*Nc^2*G[{-1, -y^(-1), -1, y^(-1)}, b] + 
       8*Nc^2*G[{-1, -y^(-1), 0, -1}, b] + 8*Nc^2*G[{-1, -y^(-1), 0, 1}, b] - 
       8*Nc^2*G[{-1, -y^(-1), 0, -y^(-1)}, b] - 
       8*Nc^2*G[{-1, -y^(-1), 0, y^(-1)}, b] + 
       4*Nc^2*G[{-1, -y^(-1), 1, -1}, b] - 
       (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, -y^(-1), 1, 1}, b])/
        b + (4*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), 1, -y^(-1)}, b])/b + 
       4*Nc^2*G[{-1, -y^(-1), 1, y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -y^(-1), -1}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -y^(-1), 1}, b])/b + 
       24*Nc^2*G[{-1, -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, y^(-1), -1, -1}, b])/
        b + 4*Nc^2*G[{-1, y^(-1), -1, 1}, b] - 
       4*Nc^2*G[{-1, y^(-1), -1, -y^(-1)}, b] + 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, y^(-1), -1, y^(-1)}, 
          b])/b - 8*Nc^2*G[{-1, y^(-1), 0, -1}, b] - 
       8*Nc^2*G[{-1, y^(-1), 0, 1}, b] + 8*Nc^2*G[{-1, y^(-1), 0, -y^(-1)}, 
         b] + 8*Nc^2*G[{-1, y^(-1), 0, y^(-1)}, b] - 
       4*Nc^2*G[{-1, y^(-1), 1, -1}, b] + 
       (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, y^(-1), 1, 1}, b])/
        b - 4*Nc^2*G[{-1, y^(-1), 1, -y^(-1)}, b] - 
       (4*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, y^(-1), 1, y^(-1)}, 
          b])/b + (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), y^(-1), -1}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, y^(-1), y^(-1), 1}, 
          b])/b - 24*Nc^2*G[{-1, y^(-1), y^(-1), y^(-1)}, b] + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -1, -1, -y^(-1)}, 
          b])/b - (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -1, y^(-1)}, b])/b - 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -1, 0, -y^(-1)}, b])/
        b + (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -1, 0, y^(-1)}, 
          b])/b - (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, 1, -y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -1, 1, y^(-1)}, b])/
        b - (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -y^(-1), 1}, b])/b + 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -y^(-1), -y^(-1)}, b])/b + 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -1, y^(-1), 1}, b])/
        b - (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, y^(-1), y^(-1)}, b])/b - 
       (8*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -1, -y^(-1)}, b])/b + 
       (8*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -1, y^(-1)}, b])/b + 
       (8*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*G[{0, 0, 1, -y^(-1)}, 
          b])/b - (8*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, 1, y^(-1)}, b])/b - 
       (8*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -y^(-1), -1}, b])/b + 
       (8*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*G[{0, 0, -y^(-1), 1}, 
          b])/b - 16*Nc^2*G[{0, 0, -y^(-1), -y^(-1)}, b] + 
       (8*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, y^(-1), -1}, b])/b - 
       (8*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*G[{0, 0, y^(-1), 1}, 
          b])/b + 16*Nc^2*G[{0, 0, y^(-1), y^(-1)}, b] + 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, -1, -y^(-1)}, b])/
        b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, -1, y^(-1)}, 
          b])/b + (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 0, -y^(-1)}, b])/b - 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, 0, y^(-1)}, b])/
        b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, 1, -y^(-1)}, 
          b])/b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 1, y^(-1)}, b])/b + 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, -y^(-1), -1}, b])/
        b - (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, -y^(-1), -y^(-1)}, b])/b - 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, y^(-1), -1}, b])/
        b + (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, y^(-1), y^(-1)}, b])/b - (4*(1 + b^2)*(-2 + Nc^2)*
         G[{0, -y^(-1), -1, -1}, b])/b - 
       (4*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -y^(-1), -1, 1}, b])/
        b + (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -1, -y^(-1)}, b])/b - 
       8*Nc^2*G[{0, -y^(-1), -1, y^(-1)}, b] - 
       (8*(1 + b^2)*(-2 + Nc^2)*G[{0, -y^(-1), 0, -1}, b])/b + 
       (8*(1 + b^2)*(-2 + Nc^2)*G[{0, -y^(-1), 0, 1}, b])/b - 
       16*Nc^2*G[{0, -y^(-1), 0, -y^(-1)}, b] + 
       16*Nc^2*G[{0, -y^(-1), 0, y^(-1)}, b] + 
       (4*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -y^(-1), 1, -1}, b])/
        b + (4*(1 + b^2)*(-2 + Nc^2)*G[{0, -y^(-1), 1, 1}, b])/b - 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), 1, -y^(-1)}, b])/b - 
       8*Nc^2*G[{0, -y^(-1), 1, y^(-1)}, b] + 
       (8*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -y^(-1), -1}, b])/b - 
       (8*(-2 + Nc^2 + 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -y^(-1), 1}, b])/b + 
       48*Nc^2*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{0, y^(-1), -1, -1}, b])/b + 
       (4*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, y^(-1), -1, 1}, b])/
        b + 8*Nc^2*G[{0, y^(-1), -1, -y^(-1)}, b] - 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, y^(-1), -1, y^(-1)}, 
          b])/b + (8*(1 + b^2)*(-2 + Nc^2)*G[{0, y^(-1), 0, -1}, b])/b - 
       (8*(1 + b^2)*(-2 + Nc^2)*G[{0, y^(-1), 0, 1}, b])/b - 
       16*Nc^2*G[{0, y^(-1), 0, -y^(-1)}, b] + 
       16*Nc^2*G[{0, y^(-1), 0, y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, y^(-1), 1, -1}, b])/
        b - (4*(1 + b^2)*(-2 + Nc^2)*G[{0, y^(-1), 1, 1}, b])/b + 
       8*Nc^2*G[{0, y^(-1), 1, -y^(-1)}, b] + 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, y^(-1), 1, y^(-1)}, 
          b])/b - (8*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, y^(-1), y^(-1), -1}, b])/b + 
       (8*(-2 + Nc^2 + 3*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, y^(-1), y^(-1), 1}, 
          b])/b - 48*Nc^2*G[{0, y^(-1), y^(-1), y^(-1)}, b] + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{1, -1, 0, -y^(-1)}, b])/b - 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{1, -1, 0, y^(-1)}, b])/b + 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, -1, -y^(-1), -1}, 
          b])/b + (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -1, -y^(-1), 1}, b])/b - (4*(1 + b^2)*(-2 + Nc^2)*
         G[{1, -1, -y^(-1), -y^(-1)}, b])/b - 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, -1, y^(-1), -1}, b])/
        b - (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, -1, y^(-1), 1}, 
          b])/b + (4*(1 + b^2)*(-2 + Nc^2)*G[{1, -1, y^(-1), y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, -1, -y^(-1)}, b])/
        b - (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, -1, y^(-1)}, 
          b])/b - (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, 1, -y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, 1, y^(-1)}, b])/
        b + (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, -y^(-1), -1}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, -y^(-1), 1}, b])/
        b - 24*Nc^2*G[{1, 0, -y^(-1), -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, y^(-1), -1}, b])/
        b + (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, y^(-1), 1}, 
          b])/b + 24*Nc^2*G[{1, 0, y^(-1), y^(-1)}, b] - 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{1, 1, 0, -y^(-1)}, b])/b + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{1, 1, 0, y^(-1)}, b])/b - 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 1, -y^(-1), -1}, b])/
        b - (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 1, -y^(-1), 1}, 
          b])/b + (4*(1 + b^2)*(-2 + Nc^2)*G[{1, 1, -y^(-1), -y^(-1)}, b])/
        b + (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 1, y^(-1), -1}, 
          b])/b + (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 1, y^(-1), 1}, b])/b - (4*(1 + b^2)*(-2 + Nc^2)*
         G[{1, 1, y^(-1), y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, -y^(-1), -1, -1}, b])/
        b + 4*Nc^2*G[{1, -y^(-1), -1, 1}, b] - 
       (4*(-2 + Nc^2 + 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -1, -y^(-1)}, b])/b + 
       4*Nc^2*G[{1, -y^(-1), -1, y^(-1)}, b] + 
       8*Nc^2*G[{1, -y^(-1), 0, -1}, b] + 8*Nc^2*G[{1, -y^(-1), 0, 1}, b] - 
       8*Nc^2*G[{1, -y^(-1), 0, -y^(-1)}, b] - 
       8*Nc^2*G[{1, -y^(-1), 0, y^(-1)}, b] - 
       4*Nc^2*G[{1, -y^(-1), 1, -1}, b] - 
       (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, -y^(-1), 1, 1}, b])/
        b + (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), 1, -y^(-1)}, b])/b + 
       4*Nc^2*G[{1, -y^(-1), 1, y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -y^(-1), -1}, b])/b + 
       (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -y^(-1), 1}, b])/b + 
       24*Nc^2*G[{1, -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, y^(-1), -1, -1}, b])/
        b - 4*Nc^2*G[{1, y^(-1), -1, 1}, b] - 
       4*Nc^2*G[{1, y^(-1), -1, -y^(-1)}, b] + 
       (4*(-2 + Nc^2 + 3*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, y^(-1), -1, y^(-1)}, 
          b])/b - 8*Nc^2*G[{1, y^(-1), 0, -1}, b] - 
       8*Nc^2*G[{1, y^(-1), 0, 1}, b] + 8*Nc^2*G[{1, y^(-1), 0, -y^(-1)}, 
         b] + 8*Nc^2*G[{1, y^(-1), 0, y^(-1)}, b] + 
       4*Nc^2*G[{1, y^(-1), 1, -1}, b] + 
       (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, y^(-1), 1, 1}, b])/b - 
       4*Nc^2*G[{1, y^(-1), 1, -y^(-1)}, b] - 
       (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, y^(-1), 1, y^(-1)}, 
          b])/b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), y^(-1), -1}, b])/b - 
       (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, y^(-1), y^(-1), 1}, 
          b])/b - 24*Nc^2*G[{1, y^(-1), y^(-1), y^(-1)}, b] + 
       (6*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), -1, -1, -1}, 
          b])/b - (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -1, 1}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -1, -y^(-1)}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), -1, 0, -1}, 
          b])/b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 0, 1}, b])/b - 16*Nc^2*G[{-y^(-1), -1, 0, -y^(-1)}, 
         b] + (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, -1}, b])/b - 
       (2*(-2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, 1}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, -y^(-1)}, b])/b - 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -1}, b])/b + 
       (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -y^(-1), 1}, b])/b + 
       16*Nc^2*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b] - 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 0, -1, -1}, 
          b])/b + 16*Nc^2*G[{-y^(-1), 0, -1, 1}, b] + 
       (8*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, -1, -y^(-1)}, b])/b + 
       16*Nc^2*G[{-y^(-1), 0, 1, -1}, b] + 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 0, 1, 1}, b])/
        b - (8*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, 1, -y^(-1)}, b])/b + 
       (8*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), -1}, b])/b - 
       (8*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), 1}, b])/b + 
       64*Nc^2*G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b] + 
       (2*(2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -1, -1}, b])/b - 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 1, -1, 1}, b])/
        b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -1, -y^(-1)}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 1, 0, -1}, b])/
        b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 1, 0, 1}, 
          b])/b - 16*Nc^2*G[{-y^(-1), 1, 0, -y^(-1)}, b] + 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 1, 1, -1}, b])/
        b - (6*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 1, 1, 1}, 
          b])/b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 1, -y^(-1)}, b])/b - 
       (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -y^(-1), -1}, b])/b + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-y^(-1), 1, -y^(-1), 1}, b])/b + 
       16*Nc^2*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), -1, -1}, b])/b + 
       (4*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), -1, 1}, b])/b + 
       32*Nc^2*G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b] + 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 0, -1}, b])/b - 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 0, 1}, b])/b + 
       32*Nc^2*G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 1, -1}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 1, 1}, b])/b + 
       32*Nc^2*G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b] + 
       48*Nc^2*G[{-y^(-1), -y^(-1), -y^(-1), -1}, b] + 
       48*Nc^2*G[{-y^(-1), -y^(-1), -y^(-1), 1}, b] - 
       96*Nc^2*G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (6*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), -1, -1, -1}, 
          b])/b + (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, -1, 1}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, -1, y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), -1, 0, -1}, b])/
        b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), -1, 0, 1}, 
          b])/b + 16*Nc^2*G[{y^(-1), -1, 0, y^(-1)}, b] - 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), -1, 1, -1}, b])/
        b + (2*(-2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 1, 1}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), -1, 1, y^(-1)}, 
          b])/b + (4*(1 + b^2)*(-2 + Nc^2)*G[{y^(-1), -1, y^(-1), -1}, b])/
        b - (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, y^(-1), 1}, b])/b - 
       16*Nc^2*G[{y^(-1), -1, y^(-1), y^(-1)}, b] + 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 0, -1, -1}, b])/
        b - 16*Nc^2*G[{y^(-1), 0, -1, 1}, b] - 
       (8*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 0, -1, y^(-1)}, 
          b])/b - 16*Nc^2*G[{y^(-1), 0, 1, -1}, b] - 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 0, 1, 1}, b])/
        b + (8*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, 1, y^(-1)}, b])/b - 
       (8*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 0, y^(-1), -1}, 
          b])/b + (8*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, y^(-1), 1}, b])/b - 
       64*Nc^2*G[{y^(-1), 0, y^(-1), y^(-1)}, b] - 
       (2*(2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, -1, -1}, b])/b + 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, -1, 1}, b])/
        b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, -1, y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, 0, -1}, b])/
        b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, 0, 1}, 
          b])/b + 16*Nc^2*G[{y^(-1), 1, 0, y^(-1)}, b] - 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, 1, -1}, b])/
        b + (6*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, 1, 1}, 
          b])/b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 1, y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, y^(-1), -1}, 
          b])/b - (4*(1 + b^2)*(-2 + Nc^2)*G[{y^(-1), 1, y^(-1), 1}, b])/b - 
       16*Nc^2*G[{y^(-1), 1, y^(-1), y^(-1)}, b] + 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), -1, -1}, b])/b - 
       (4*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), y^(-1), -1, 1}, 
          b])/b - 32*Nc^2*G[{y^(-1), y^(-1), -1, y^(-1)}, b] - 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), y^(-1), 0, -1}, 
          b])/b + (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), 0, 1}, b])/b - 
       32*Nc^2*G[{y^(-1), y^(-1), 0, y^(-1)}, b] + 
       (4*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), y^(-1), 1, -1}, 
          b])/b - (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), 1, 1}, b])/b - 
       32*Nc^2*G[{y^(-1), y^(-1), 1, y^(-1)}, b] - 
       48*Nc^2*G[{y^(-1), y^(-1), y^(-1), -1}, b] - 
       48*Nc^2*G[{y^(-1), y^(-1), y^(-1), 1}, b] + 
       96*Nc^2*G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b] - 
       (4*G[{-y^(-1), -y^(-1)}, b]*(2*b*(27*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
            3*L*(6 + 2*Nc*Nl + Nc^2*(-17 + (3*I)*Pi))) + 
          (9*I)*Nc^2*Pi*(L - 4*Log[2]) + (9*I)*b^2*Nc^2*Pi*(L - 4*Log[2])))/
        (9*b) + (4*G[{y^(-1), y^(-1)}, b]*
         (2*b*(27*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
            3*L*(6 + 2*Nc*Nl + Nc^2*(-17 + (3*I)*Pi))) + 
          (9*I)*Nc^2*Pi*(L - 4*Log[2]) + (9*I)*b^2*Nc^2*Pi*(L - 4*Log[2])))/
        (9*b) + (8*G[{0, y^(-1)}, b]*
         (-(b*(18*L^2*Nc^2 + 3*L*(6 + 2*Nc*Nl + Nc^2*(-17 + (3*I)*Pi)) + 
             Nc*(-10*Nl + Nc*(85 - 3*Pi^2)))) - (9*I)*Nc^2*Pi*
           (L - 3*Log[2]) - (9*I)*b^2*Nc^2*Pi*(L - 3*Log[2])))/(9*b) + 
       (8*G[{0, -y^(-1)}, b]*(b*(18*L^2*Nc^2 + 3*L*(6 + 2*Nc*Nl + 
              Nc^2*(-17 + (3*I)*Pi)) + Nc*(-10*Nl + Nc*(85 - 3*Pi^2))) + 
          (9*I)*Nc^2*Pi*(L - 3*Log[2]) + (9*I)*b^2*Nc^2*Pi*(L - 3*Log[2])))/
        (9*b) + ((4*I)*(1 + b^2)*Nc^2*Pi*G[{-y^(-1), 0}, b]*(L - 2*Log[2]))/
        b - ((4*I)*(1 + b^2)*Nc^2*Pi*G[{y^(-1), 0}, b]*(L - 2*Log[2]))/b - 
       (2*G[{-y^(-1), -1}, b]*(9*L^2*(-2 + Nc^2 - 6*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + 3*L*(3*(-4 + Nc^2*(4 + I*Pi)) + 
            2*b*(-6 - 2*Nc*Nl + Nc^2*(17 + (3*I)*Pi)) + (3*I)*b^2*Nc^2*Pi) + 
          2*Nc*(10*b*Nl + Nc*(18 - 85*b - (36*I)*b*Pi*Log[2]))))/(9*b) + 
       (2*G[{y^(-1), -1}, b]*(9*L^2*(-2 + Nc^2 - 6*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + 3*L*(3*(-4 + Nc^2*(4 + I*Pi)) + 
            2*b*(-6 - 2*Nc*Nl + Nc^2*(17 + (3*I)*Pi)) + (3*I)*b^2*Nc^2*Pi) + 
          2*Nc*(10*b*Nl + Nc*(18 - 85*b - (36*I)*b*Pi*Log[2]))))/(9*b) + 
       (2*G[{-y^(-1), 1}, b]*(9*L^2*(-2 + Nc^2 + 6*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + 3*L*(3*(-4 + Nc^2*(4 - I*Pi)) + 
            2*b*(6 + 2*Nc*Nl + Nc^2*(-17 + (9*I)*Pi)) - (3*I)*b^2*Nc^2*Pi) + 
          2*Nc*(-10*b*Nl + Nc*(18 + 85*b - (36*I)*b*Pi*Log[2]))))/(9*b) - 
       (2*G[{y^(-1), 1}, b]*(9*L^2*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          3*L*(3*(-4 + Nc^2*(4 - I*Pi)) + 2*b*(6 + 2*Nc*Nl + 
              Nc^2*(-17 + (9*I)*Pi)) - (3*I)*b^2*Nc^2*Pi) + 
          2*Nc*(-10*b*Nl + Nc*(18 + 85*b - (36*I)*b*Pi*Log[2]))))/(9*b) + 
       (2*G[{1, -y^(-1)}, b]*(3*L^2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
           (1 + b*y) - (6*I)*L*(-2*I + Nc^2*(2*I + (-1 + b)^2*Pi))*
           (1 + b*y) + 2*Nc^2*(6 + (6*I)*Pi*Log[2] + (6*I)*b^3*Pi*y*Log[2] + 
            b*Pi*(Pi + (6*I)*(-2 + y)*Log[2]) + b^2*(-6 + Pi^2*y - 
              (6*I)*Pi*(-1 + 2*y)*Log[2]))))/(3*b*(1 + b*y)) + 
       (2*G[{-1, y^(-1)}, b]*(3*L^2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
           (-1 + b*y) + (6*I)*L*(2*I + Nc^2*(-2*I + (1 + b)^2*Pi))*
           (-1 + b*y) - 2*Nc^2*(6 - (6*I)*Pi*Log[2] + (6*I)*b^3*Pi*y*Log[2] - 
            b*Pi*(Pi - (6*I)*(-2 + y)*Log[2]) + b^2*(-6 + Pi^2*y + 
              (6*I)*Pi*(-1 + 2*y)*Log[2]))))/(3*b*(-1 + b*y)) - 
       (2*G[{1, y^(-1)}, b]*(3*L^2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
           (-1 + b*y) - (6*I)*L*(-2*I + Nc^2*(2*I + (-1 + b)^2*Pi))*
           (-1 + b*y) + 2*Nc^2*(-6 - (6*I)*Pi*Log[2] + (6*I)*b^3*Pi*y*
             Log[2] + b*Pi*(-Pi + (6*I)*(2 + y)*Log[2]) + 
            b^2*(6 + Pi^2*y - (6*I)*Pi*(Log[2] + 2*y*Log[2])))))/
        (3*b*(-1 + b*y)) - (2*G[{-1, -y^(-1)}, b]*
         (3*L^2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*(1 + b*y) + 
          (6*I)*L*(2*I + Nc^2*(-2*I + (1 + b)^2*Pi))*(1 + b*y) - 
          2*Nc^2*(-6 + (6*I)*Pi*Log[2] + (6*I)*b^3*Pi*y*Log[2] + 
            b*Pi*(Pi + (6*I)*(2 + y)*Log[2]) + b^2*(6 + Pi^2*y + 
              (6*I)*Pi*(Log[2] + 2*y*Log[2])))))/(3*b*(1 + b*y)) - 
       (G[{-y^(-1)}, b]*((27*I)*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 
            8*Log[2]^2) + (27*I)*b^2*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 
            8*Log[2]^2) + 2*b*(108*L^3*Nc^2 + 6*L*Nc*(67*Nc - 10*Nl) + 
            9*L^2*(12 + 2*Nc*Nl + Nc^2*(-23 + (3*I)*Pi)) + 
            Nc*(56*Nl + Nc*(-404 - 18*Pi^2 - (9*I)*Pi^3 + 270*Zeta[3])))))/
        (27*b) + (G[{y^(-1)}, b]*((27*I)*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 
            8*Log[2]^2) + (27*I)*b^2*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 
            8*Log[2]^2) + 2*b*(108*L^3*Nc^2 + 6*L*Nc*(67*Nc - 10*Nl) + 
            9*L^2*(12 + 2*Nc*Nl + Nc^2*(-23 + (3*I)*Pi)) + 
            Nc*(56*Nl + Nc*(-404 - 18*Pi^2 - (9*I)*Pi^3 + 270*Zeta[3])))))/
        (27*b), 8*L^2*(-4 + Nc^2)*G[{-y^(-1), -y^(-1)}, b] - 
       8*L^2*(-4 + Nc^2)*G[{-y^(-1), y^(-1)}, b] - 8*L^2*(-4 + Nc^2)*
        G[{y^(-1), -y^(-1)}, b] + 8*L^2*(-4 + Nc^2)*G[{y^(-1), y^(-1)}, b] - 
       32*L*(-4 + Nc^2)*G[{0, -y^(-1), -y^(-1)}, b] + 
       32*L*(-4 + Nc^2)*G[{0, -y^(-1), y^(-1)}, b] + 
       32*L*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1)}, b] - 
       32*L*(-4 + Nc^2)*G[{0, y^(-1), y^(-1)}, b] - 8*L*(-4 + Nc^2)*
        G[{-y^(-1), -1, -y^(-1)}, b] + 8*L*(-4 + Nc^2)*
        G[{-y^(-1), -1, y^(-1)}, b] - 16*L*(-4 + Nc^2)*
        G[{-y^(-1), 0, -y^(-1)}, b] + 16*L*(-4 + Nc^2)*
        G[{-y^(-1), 0, y^(-1)}, b] - 8*L*(-4 + Nc^2)*G[{-y^(-1), 1, -y^(-1)}, 
         b] + 8*L*(-4 + Nc^2)*G[{-y^(-1), 1, y^(-1)}, b] - 
       16*L*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), -1}, b] - 
       16*L*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), 1}, b] + 
       48*L*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1)}, b] - 
       16*L*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1)}, b] + 
       16*L*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1}, b] + 
       16*L*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1}, b] - 
       16*L*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1)}, b] - 
       16*L*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1)}, b] + 
       8*L*(-4 + Nc^2)*G[{y^(-1), -1, -y^(-1)}, b] - 
       8*L*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1)}, b] + 16*L*(-4 + Nc^2)*
        G[{y^(-1), 0, -y^(-1)}, b] - 16*L*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1)}, 
         b] + 8*L*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1)}, b] - 
       8*L*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1)}, b] + 16*L*(-4 + Nc^2)*
        G[{y^(-1), -y^(-1), -1}, b] + 16*L*(-4 + Nc^2)*
        G[{y^(-1), -y^(-1), 1}, b] - 16*L*(-4 + Nc^2)*
        G[{y^(-1), -y^(-1), -y^(-1)}, b] - 16*L*(-4 + Nc^2)*
        G[{y^(-1), -y^(-1), y^(-1)}, b] - 16*L*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), -1}, b] - 16*L*(-4 + Nc^2)*G[{y^(-1), y^(-1), 1}, 
         b] - 16*L*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1)}, b] + 
       48*L*(-4 + Nc^2)*G[{y^(-1), y^(-1), y^(-1)}, b] + 
       64*(-4 + Nc^2)*G[{0, 0, -y^(-1), -y^(-1)}, b] - 
       64*(-4 + Nc^2)*G[{0, 0, -y^(-1), y^(-1)}, b] - 
       64*(-4 + Nc^2)*G[{0, 0, y^(-1), -y^(-1)}, b] + 
       64*(-4 + Nc^2)*G[{0, 0, y^(-1), y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{0, -y^(-1), -1, -y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{0, -y^(-1), -1, y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{0, -y^(-1), 0, -y^(-1)}, b] - 
       32*(-4 + Nc^2)*G[{0, -y^(-1), 0, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{0, -y^(-1), 1, -y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{0, -y^(-1), 1, y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{0, -y^(-1), -y^(-1), -1}, b] + 
       32*(-4 + Nc^2)*G[{0, -y^(-1), -y^(-1), 1}, b] - 
       96*(-4 + Nc^2)*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{0, -y^(-1), -y^(-1), y^(-1)}, b] - 
       32*(-4 + Nc^2)*G[{0, -y^(-1), y^(-1), -1}, b] - 
       32*(-4 + Nc^2)*G[{0, -y^(-1), y^(-1), 1}, b] + 
       32*(-4 + Nc^2)*G[{0, -y^(-1), y^(-1), -y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{0, -y^(-1), y^(-1), y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{0, y^(-1), -1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{0, y^(-1), -1, y^(-1)}, b] - 
       32*(-4 + Nc^2)*G[{0, y^(-1), 0, -y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{0, y^(-1), 0, y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{0, y^(-1), 1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{0, y^(-1), 1, y^(-1)}, b] - 
       32*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1), -1}, b] - 
       32*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1), 1}, b] + 
       32*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1), -y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1), y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{0, y^(-1), y^(-1), -1}, b] + 
       32*(-4 + Nc^2)*G[{0, y^(-1), y^(-1), 1}, b] + 
       32*(-4 + Nc^2)*G[{0, y^(-1), y^(-1), -y^(-1)}, b] - 
       96*(-4 + Nc^2)*G[{0, y^(-1), y^(-1), y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), -1, 0, -y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), -1, 0, y^(-1)}, b] + 
       8*(-4 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -1}, b] + 
       8*(-4 + Nc^2)*G[{-y^(-1), -1, -y^(-1), 1}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b] - 
       8*(-4 + Nc^2)*G[{-y^(-1), -1, y^(-1), -1}, b] - 
       8*(-4 + Nc^2)*G[{-y^(-1), -1, y^(-1), 1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), -1, y^(-1), y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), 0, -1, -y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), 0, -1, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), 0, 1, -y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), 0, 1, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), 0, -y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), 0, -y^(-1), 1}, b] - 
       64*(-4 + Nc^2)*G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{-y^(-1), 0, -y^(-1), y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), 0, y^(-1), -1}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), 0, y^(-1), 1}, b] + 
       32*(-4 + Nc^2)*G[{-y^(-1), 0, y^(-1), -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), 1, 0, -y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), 1, 0, y^(-1)}, b] + 
       8*(-4 + Nc^2)*G[{-y^(-1), 1, -y^(-1), -1}, b] + 
       8*(-4 + Nc^2)*G[{-y^(-1), 1, -y^(-1), 1}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b] - 
       8*(-4 + Nc^2)*G[{-y^(-1), 1, y^(-1), -1}, b] - 
       8*(-4 + Nc^2)*G[{-y^(-1), 1, y^(-1), 1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), 1, y^(-1), y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), -1, -1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), -1, 1}, b] - 
       32*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b] - 
       32*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), 0, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), 1, -1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), 1, 1}, b] - 
       32*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b] - 
       48*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), -1}, b] - 
       48*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), 1}, b] + 
       96*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, -1}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, 1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, -1}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, 1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), -y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -1, 0, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -1, 0, y^(-1)}, b] - 
       8*(-4 + Nc^2)*G[{y^(-1), -1, -y^(-1), -1}, b] - 
       8*(-4 + Nc^2)*G[{y^(-1), -1, -y^(-1), 1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -1, -y^(-1), -y^(-1)}, b] + 
       8*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1), -1}, b] + 
       8*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1), 1}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1), y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 0, -1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 0, -1, y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 0, 1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 0, 1, y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 0, -y^(-1), -1}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 0, -y^(-1), 1}, b] + 
       32*(-4 + Nc^2)*G[{y^(-1), 0, -y^(-1), y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), 1}, b] + 
       32*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), -y^(-1)}, b] - 
       64*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 1, 0, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 1, 0, y^(-1)}, b] - 
       8*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1), -1}, b] - 
       8*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1), 1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1), -y^(-1)}, b] + 
       8*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1), -1}, b] + 
       8*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1), 1}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1), y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, -1}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, 1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, -1}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, 1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), -1, -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), -1, 1}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), y^(-1), -1, y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{y^(-1), y^(-1), 0, -y^(-1)}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), y^(-1), 0, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), 1, -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), 1, 1}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), y^(-1), 1, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), -y^(-1)}, b] - 
       48*(-4 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), -1}, b] - 
       48*(-4 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), 1}, b] + 
       96*(-4 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b]}, 
     {(-16*(-1 + b^2)*Nc^2*y*G[{-1, -1}, b])/(-1 + b^2*y^2) + 
       (16*(-1 + b^2)*Nc^2*y*G[{0, -1}, b])/(-1 + b^2*y^2) - 
       (16*(-1 + b^2)*Nc^2*y*G[{0, 1}, b])/(-1 + b^2*y^2) + 
       (16*(-1 + b^2)*Nc^2*y*G[{1, 1}, b])/(-1 + b^2*y^2) - 
       (2*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - I*(1 + b)^2*Nc^2*Pi)*
         G[{-1, -1, -y^(-1)}, b])/b + 
       (2*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - I*(1 + b)^2*Nc^2*Pi)*
         G[{-1, -1, y^(-1)}, b])/b + 
       (4*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*Nc^2*(2*I + (3 + 8*b + 3*b^2)*Pi))*G[{-1, 0, -y^(-1)}, b])/b + 
       (4*(4 - L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*Nc^2*(2*I + (3 + 8*b + 3*b^2)*Pi))*G[{-1, 0, y^(-1)}, b])/b + 
       (2*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - I*(1 - 6*b + b^2)*
           Nc^2*Pi)*G[{-1, 1, -y^(-1)}, b])/b - 
       (2*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - I*(1 - 6*b + b^2)*
           Nc^2*Pi)*G[{-1, 1, y^(-1)}, b])/b + 
       (2*(-4 - I*(1 + b)*Nc^2*(2*I + Pi + b*Pi))*G[{-1, -y^(-1), -1}, b])/
        b - ((4*I)*(1 + b)^2*Nc^2*Pi*G[{-1, -y^(-1), 0}, b])/b + 
       (2*(-4 + 2*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - 2*b - (3*I)*Pi - (2*I)*b*Pi - (3*I)*b^2*Pi))*
         G[{-1, -y^(-1), 1}, b])/b + 
       (4*(4 - L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*Nc^2*(2*I + 3*(1 + b)^2*Pi))*G[{-1, -y^(-1), -y^(-1)}, b])/b + 
       ((4*I)*(1 + b^2)*Nc^2*Pi*G[{-1, -y^(-1), y^(-1)}, b])/b + 
       (2*(4 + I*(1 + b)*Nc^2*(2*I + Pi + b*Pi))*G[{-1, y^(-1), -1}, b])/b + 
       ((4*I)*(1 + b)^2*Nc^2*Pi*G[{-1, y^(-1), 0}, b])/b + 
       (2*(4 - 2*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(-2 + 2*b + (3*I)*Pi + (2*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{-1, y^(-1), 1}, b])/b - ((4*I)*(1 + b^2)*Nc^2*Pi*
         G[{-1, y^(-1), -y^(-1)}, b])/b + 
       (4*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*Nc^2*(2*I + 3*(1 + b)^2*Pi))*G[{-1, y^(-1), y^(-1)}, b])/b + 
       (8*(-2 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 + b - (2*I)*Pi - (3*I)*b*Pi - (2*I)*b^2*Pi))*
         G[{0, -1, -y^(-1)}, b])/b - 
       (8*(-2 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 + b - (2*I)*Pi - (3*I)*b*Pi - (2*I)*b^2*Pi))*
         G[{0, -1, y^(-1)}, b])/b + (4*Nc*(-8*b*Nl + 4*b*Nc*(11 + (6*I)*Pi) + 
          (15*I)*Nc*Pi + (15*I)*b^2*Nc*Pi)*G[{0, 0, -y^(-1)}, b])/(3*b) + 
       (4*Nc*(8*b*Nl + 4*b*Nc*(-11 - (6*I)*Pi) - (15*I)*Nc*Pi - 
          (15*I)*b^2*Nc*Pi)*G[{0, 0, y^(-1)}, b])/(3*b) - 
       (8*(-2 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 - b + I*b*Pi))*G[{0, 1, -y^(-1)}, b])/b + 
       (8*(-2 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 - b + I*b*Pi))*G[{0, 1, y^(-1)}, b])/b + 
       (4*(-12 + 6*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(6 + 28*b - (9*I)*Pi - (6*I)*b*Pi - (9*I)*b^2*Pi))*
         G[{0, -y^(-1), -1}, b])/(3*b) + ((12*I)*(1 + b^2)*Nc^2*Pi*
         G[{0, -y^(-1), 0}, b])/b + 
       (4*(12 - 6*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(-6 + 28*b + (3*I)*Pi + (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{0, -y^(-1), 1}, b])/(3*b) + 
       (16*Nc*(2*b*((-7 + 3*L)*Nc + Nl) - (3*I)*Nc*Pi - (3*I)*b^2*Nc*Pi)*
         G[{0, -y^(-1), -y^(-1)}, b])/(3*b) + 
       (4*(12 - 6*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          I*Nc^2*(6*I + (28*I)*b + 9*Pi + 6*b*Pi + 9*b^2*Pi))*
         G[{0, y^(-1), -1}, b])/(3*b) - ((12*I)*(1 + b^2)*Nc^2*Pi*
         G[{0, y^(-1), 0}, b])/b + 
       (4*(-12 + 6*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          Nc^2*(6 - 28*b - (3*I)*Pi - (6*I)*b*Pi - (3*I)*b^2*Pi))*
         G[{0, y^(-1), 1}, b])/(3*b) + 
       (16*Nc*(-2*b*((-7 + 3*L)*Nc + Nl) + (3*I)*Nc*Pi + (3*I)*b^2*Nc*Pi)*
         G[{0, y^(-1), y^(-1)}, b])/(3*b) - 
       (2*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - I*(7 - 6*b + 7*b^2)*
           Nc^2*Pi)*G[{1, -1, -y^(-1)}, b])/b + 
       (2*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - I*(7 - 6*b + 7*b^2)*
           Nc^2*Pi)*G[{1, -1, y^(-1)}, b])/b - 
       (4*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + I*(3 - 4*b + 3*b^2)*Pi))*G[{1, 0, -y^(-1)}, b])/b + 
       (4*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + I*(3 - 4*b + 3*b^2)*Pi))*G[{1, 0, y^(-1)}, b])/b + 
       (2*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + I*(-1 + b)^2*Nc^2*Pi)*
         G[{1, 1, -y^(-1)}, b])/b - 
       (2*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + I*(-1 + b)^2*Nc^2*Pi)*
         G[{1, 1, y^(-1)}, b])/b - 
       (2*(-4 + 2*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + 2*b - (5*I)*Pi + (6*I)*b*Pi - (5*I)*b^2*Pi))*
         G[{1, -y^(-1), -1}, b])/b - ((4*I)*(-1 + b)^2*Nc^2*Pi*
         G[{1, -y^(-1), 0}, b])/b + 
       (2*(4 + (-1 + b)*Nc^2*(2 - I*(-1 + b)*Pi))*G[{1, -y^(-1), 1}, b])/b + 
       (4*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*Nc^2*(-2*I + (-1 + b)^2*Pi))*G[{1, -y^(-1), -y^(-1)}, b])/b - 
       ((4*I)*(1 + b^2)*Nc^2*Pi*G[{1, -y^(-1), y^(-1)}, b])/b + 
       (2*(-4 + 2*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + 2*b - (5*I)*Pi + (6*I)*b*Pi - (5*I)*b^2*Pi))*
         G[{1, y^(-1), -1}, b])/b + ((4*I)*(-1 + b)^2*Nc^2*Pi*
         G[{1, y^(-1), 0}, b])/b + 
       (2*(-4 + I*(-1 + b)*Nc^2*(2*I + (-1 + b)*Pi))*G[{1, y^(-1), 1}, b])/
        b + ((4*I)*(1 + b^2)*Nc^2*Pi*G[{1, y^(-1), -y^(-1)}, b])/b - 
       (4*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*Nc^2*(-2*I + (-1 + b)^2*Pi))*G[{1, y^(-1), y^(-1)}, b])/b + 
       (2*(-24 + 3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          Nc^2*(12 - 16*b - (9*I)*Pi - (18*I)*b*Pi - (9*I)*b^2*Pi))*
         G[{-y^(-1), -1, -1}, b])/(3*b) - (8*I)*Nc^2*Pi*
        G[{-y^(-1), -1, 0}, b] + 
       (2*(3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(-4*b*Nl + 2*b*Nc*(8 + (3*I)*Pi) - (9*I)*Nc*Pi - 
            (9*I)*b^2*Nc*Pi))*G[{-y^(-1), -1, 1}, b])/(3*b) - 
       (4*(-4 + L*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + b - (3*I)*Pi - (6*I)*b*Pi - (3*I)*b^2*Pi))*
         G[{-y^(-1), -1, -y^(-1)}, b])/b + 4*Nc^2*G[{-y^(-1), -1, y^(-1)}, 
         b] + (4*(3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(-2*Nl + Nc*(14 - (3*I)*Pi)))*G[{-y^(-1), 0, -1}, b])/
        (3*b) + ((4*I)*(1 + b^2)*Nc^2*Pi*G[{-y^(-1), 0, 0}, b])/b - 
       (4*(3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(2*Nl + Nc*(-14 - (3*I)*Pi)))*G[{-y^(-1), 0, 1}, b])/(3*b) + 
       (8*Nc*(4*b*Nl + b*Nc*(-25 + 6*L - (3*I)*Pi) - (3*I)*Nc*Pi - 
          (3*I)*b^2*Nc*Pi)*G[{-y^(-1), 0, -y^(-1)}, b])/(3*b) + 
       (8*I)*Nc^2*(I + Pi)*G[{-y^(-1), 0, y^(-1)}, b] - 
       (2*(3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(4*b*Nl + 2*b*Nc*(-8 + (3*I)*Pi) - (3*I)*Nc*Pi - 
            (3*I)*b^2*Nc*Pi))*G[{-y^(-1), 1, -1}, b])/(3*b) + 
       (8*I)*Nc^2*Pi*G[{-y^(-1), 1, 0}, b] + 
       (2*(24 - 3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          I*Nc^2*(12*I + (16*I)*b + 3*Pi - 6*b*Pi + 3*b^2*Pi))*
         G[{-y^(-1), 1, 1}, b])/(3*b) + 
       (4*(-4 + L*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - b - I*Pi - I*b^2*Pi))*G[{-y^(-1), 1, -y^(-1)}, b])/b + 
       4*Nc^2*(1 - (2*I)*Pi)*G[{-y^(-1), 1, y^(-1)}, b] + 
       (4*(12 - 3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          I*Nc^2*(6*I + (28*I)*b + 9*Pi + 18*b*Pi + 9*b^2*Pi))*
         G[{-y^(-1), -y^(-1), -1}, b])/(3*b) - 
       ((8*I)*(1 + b^2)*Nc^2*Pi*G[{-y^(-1), -y^(-1), 0}, b])/b + 
       (4*(-12 + 3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + 
          Nc^2*(6 - 28*b - (3*I)*Pi - (6*I)*b*Pi - (3*I)*b^2*Pi))*
         G[{-y^(-1), -y^(-1), 1}, b])/(3*b) + 
       (8*Nc*(-4*b*Nl + b*Nc*(28 - 18*L + (6*I)*Pi) + (3*I)*Nc*Pi + 
          (3*I)*b^2*Nc*Pi)*G[{-y^(-1), -y^(-1), -y^(-1)}, b])/(3*b) - 
       (32*I)*Nc^2*Pi*G[{-y^(-1), -y^(-1), y^(-1)}, b] + 
       (8*I)*Nc^2*Pi*G[{-y^(-1), y^(-1), -1}, b] - 
       (8*I)*Nc^2*Pi*G[{-y^(-1), y^(-1), 1}, b] - (32*I)*Nc^2*Pi*
        G[{-y^(-1), y^(-1), -y^(-1)}, b] + (32*I)*Nc^2*Pi*
        G[{-y^(-1), y^(-1), y^(-1)}, b] + 
       (2*(24 - 3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(-12 + 2*b*(8 + (9*I)*Pi) + (9*I)*Pi + (9*I)*b^2*Pi))*
         G[{y^(-1), -1, -1}, b])/(3*b) + (8*I)*Nc^2*Pi*
        G[{y^(-1), -1, 0}, b] - 
       (2*(3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(-4*b*Nl + 2*b*Nc*(8 + (3*I)*Pi) - (9*I)*Nc*Pi - 
            (9*I)*b^2*Nc*Pi))*G[{y^(-1), -1, 1}, b])/(3*b) - 
       4*Nc^2*G[{y^(-1), -1, -y^(-1)}, b] + 
       (4*(-4 + L*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + b - (3*I)*Pi - (6*I)*b*Pi - (3*I)*b^2*Pi))*
         G[{y^(-1), -1, y^(-1)}, b])/b - 
       (4*(3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(-2*Nl + Nc*(14 - (3*I)*Pi)))*G[{y^(-1), 0, -1}, b])/(3*b) - 
       ((4*I)*(1 + b^2)*Nc^2*Pi*G[{y^(-1), 0, 0}, b])/b + 
       (4*(3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(2*Nl + Nc*(-14 - (3*I)*Pi)))*G[{y^(-1), 0, 1}, b])/(3*b) + 
       8*Nc^2*(1 - I*Pi)*G[{y^(-1), 0, -y^(-1)}, b] + 
       (8*Nc*(-4*b*Nl + b*Nc*(25 - 6*L + (3*I)*Pi) + (3*I)*Nc*Pi + 
          (3*I)*b^2*Nc*Pi)*G[{y^(-1), 0, y^(-1)}, b])/(3*b) + 
       (2*(3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(4*b*Nl + 2*b*Nc*(-8 + (3*I)*Pi) - (3*I)*Nc*Pi - 
            (3*I)*b^2*Nc*Pi))*G[{y^(-1), 1, -1}, b])/(3*b) - 
       (8*I)*Nc^2*Pi*G[{y^(-1), 1, 0}, b] + 
       (2*(-24 + 3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(12 + 16*b - (3*I)*Pi + (6*I)*b*Pi - (3*I)*b^2*Pi))*
         G[{y^(-1), 1, 1}, b])/(3*b) + 4*Nc^2*(-1 + (2*I)*Pi)*
        G[{y^(-1), 1, -y^(-1)}, b] + 
       (4*(4 - L*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(-2 + b + I*Pi + I*b^2*Pi))*G[{y^(-1), 1, y^(-1)}, b])/b - 
       (8*I)*Nc^2*Pi*G[{y^(-1), -y^(-1), -1}, b] + 
       (8*I)*Nc^2*Pi*G[{y^(-1), -y^(-1), 1}, b] - (32*I)*Nc^2*Pi*
        G[{y^(-1), -y^(-1), -y^(-1)}, b] + (32*I)*Nc^2*Pi*
        G[{y^(-1), -y^(-1), y^(-1)}, b] + 
       (4*(-12 + 3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(6 + 28*b - (9*I)*Pi - (18*I)*b*Pi - (9*I)*b^2*Pi))*
         G[{y^(-1), y^(-1), -1}, b])/(3*b) + 
       ((8*I)*(1 + b^2)*Nc^2*Pi*G[{y^(-1), y^(-1), 0}, b])/b + 
       (4*(12 - 3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) - 4*b*Nc*Nl + 
          Nc^2*(-6 + 28*b + (3*I)*Pi + (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{y^(-1), y^(-1), 1}, b])/(3*b) + (32*I)*Nc^2*Pi*
        G[{y^(-1), y^(-1), -y^(-1)}, b] + 
       (8*Nc*(4*b*Nl + 2*b*Nc*(-14 + 9*L - (3*I)*Pi) - (3*I)*Nc*Pi - 
          (3*I)*b^2*Nc*Pi)*G[{y^(-1), y^(-1), y^(-1)}, b])/(3*b) + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-1, -1, 0, -y^(-1)}, b])/b - 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-1, -1, 0, y^(-1)}, b])/b + 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, -1, -y^(-1), -1}, 
          b])/b + (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -1, -y^(-1), 1}, b])/b - (4*(1 + b^2)*(-2 + Nc^2)*
         G[{-1, -1, -y^(-1), -y^(-1)}, b])/b - 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, -1, y^(-1), -1}, 
          b])/b - (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -1, y^(-1), 1}, b])/b + (4*(1 + b^2)*(-2 + Nc^2)*
         G[{-1, -1, y^(-1), y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, -1, -y^(-1)}, 
          b])/b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -1, y^(-1)}, b])/b - 
       (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, 1, -y^(-1)}, b])/
        b + (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, 1, y^(-1)}, 
          b])/b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -y^(-1), -1}, b])/b - 
       (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, -y^(-1), 1}, b])/
        b - 24*Nc^2*G[{-1, 0, -y^(-1), -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, y^(-1), -1}, b])/
        b + (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 0, y^(-1), 1}, 
          b])/b + 24*Nc^2*G[{-1, 0, y^(-1), y^(-1)}, b] - 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-1, 1, 0, -y^(-1)}, b])/b + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-1, 1, 0, y^(-1)}, b])/b - 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 1, -y^(-1), -1}, 
          b])/b - (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 1, -y^(-1), 1}, b])/b + (4*(1 + b^2)*(-2 + Nc^2)*
         G[{-1, 1, -y^(-1), -y^(-1)}, b])/b + 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 1, y^(-1), -1}, b])/
        b + (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, 1, y^(-1), 1}, 
          b])/b - (4*(1 + b^2)*(-2 + Nc^2)*G[{-1, 1, y^(-1), y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, -y^(-1), -1, -1}, b])/
        b - 4*Nc^2*G[{-1, -y^(-1), -1, 1}, b] - 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -1, -y^(-1)}, b])/b + 
       4*Nc^2*G[{-1, -y^(-1), -1, y^(-1)}, b] + 
       8*Nc^2*G[{-1, -y^(-1), 0, -1}, b] + 8*Nc^2*G[{-1, -y^(-1), 0, 1}, b] - 
       8*Nc^2*G[{-1, -y^(-1), 0, -y^(-1)}, b] - 
       8*Nc^2*G[{-1, -y^(-1), 0, y^(-1)}, b] + 
       4*Nc^2*G[{-1, -y^(-1), 1, -1}, b] - 
       (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, -y^(-1), 1, 1}, b])/
        b + (4*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), 1, -y^(-1)}, b])/b + 
       4*Nc^2*G[{-1, -y^(-1), 1, y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -y^(-1), -1}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -y^(-1), 1}, b])/b + 
       24*Nc^2*G[{-1, -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, y^(-1), -1, -1}, b])/
        b + 4*Nc^2*G[{-1, y^(-1), -1, 1}, b] - 
       4*Nc^2*G[{-1, y^(-1), -1, -y^(-1)}, b] + 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, y^(-1), -1, y^(-1)}, 
          b])/b - 8*Nc^2*G[{-1, y^(-1), 0, -1}, b] - 
       8*Nc^2*G[{-1, y^(-1), 0, 1}, b] + 8*Nc^2*G[{-1, y^(-1), 0, -y^(-1)}, 
         b] + 8*Nc^2*G[{-1, y^(-1), 0, y^(-1)}, b] - 
       4*Nc^2*G[{-1, y^(-1), 1, -1}, b] + 
       (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, y^(-1), 1, 1}, b])/
        b - 4*Nc^2*G[{-1, y^(-1), 1, -y^(-1)}, b] - 
       (4*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, y^(-1), 1, y^(-1)}, 
          b])/b + (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), y^(-1), -1}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-1, y^(-1), y^(-1), 1}, 
          b])/b - 24*Nc^2*G[{-1, y^(-1), y^(-1), y^(-1)}, b] + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -1, -1, -y^(-1)}, 
          b])/b - (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -1, y^(-1)}, b])/b - 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -1, 0, -y^(-1)}, b])/
        b + (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -1, 0, y^(-1)}, 
          b])/b - (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, 1, -y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -1, 1, y^(-1)}, b])/
        b - (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -y^(-1), 1}, b])/b + 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -y^(-1), -y^(-1)}, b])/b + 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -1, y^(-1), 1}, b])/
        b - (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, y^(-1), y^(-1)}, b])/b - 
       (8*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -1, -y^(-1)}, b])/b + 
       (8*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -1, y^(-1)}, b])/b + 
       (8*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*G[{0, 0, 1, -y^(-1)}, 
          b])/b - (8*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, 1, y^(-1)}, b])/b - 
       (8*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -y^(-1), -1}, b])/b + 
       (8*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*G[{0, 0, -y^(-1), 1}, 
          b])/b - 16*Nc^2*G[{0, 0, -y^(-1), -y^(-1)}, b] + 
       (8*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, y^(-1), -1}, b])/b - 
       (8*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*G[{0, 0, y^(-1), 1}, 
          b])/b + 16*Nc^2*G[{0, 0, y^(-1), y^(-1)}, b] + 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, -1, -y^(-1)}, b])/
        b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, -1, y^(-1)}, 
          b])/b + (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 0, -y^(-1)}, b])/b - 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, 0, y^(-1)}, b])/
        b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, 1, -y^(-1)}, 
          b])/b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 1, y^(-1)}, b])/b + 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, -y^(-1), -1}, b])/
        b - (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, -y^(-1), -y^(-1)}, b])/b - 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, 1, y^(-1), -1}, b])/
        b + (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, y^(-1), y^(-1)}, b])/b - (4*(1 + b^2)*(-2 + Nc^2)*
         G[{0, -y^(-1), -1, -1}, b])/b - 
       (4*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -y^(-1), -1, 1}, b])/
        b + (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -1, -y^(-1)}, b])/b - 
       8*Nc^2*G[{0, -y^(-1), -1, y^(-1)}, b] - 
       (8*(1 + b^2)*(-2 + Nc^2)*G[{0, -y^(-1), 0, -1}, b])/b + 
       (8*(1 + b^2)*(-2 + Nc^2)*G[{0, -y^(-1), 0, 1}, b])/b - 
       16*Nc^2*G[{0, -y^(-1), 0, -y^(-1)}, b] + 
       16*Nc^2*G[{0, -y^(-1), 0, y^(-1)}, b] + 
       (4*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, -y^(-1), 1, -1}, b])/
        b + (4*(1 + b^2)*(-2 + Nc^2)*G[{0, -y^(-1), 1, 1}, b])/b - 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), 1, -y^(-1)}, b])/b - 
       8*Nc^2*G[{0, -y^(-1), 1, y^(-1)}, b] + 
       (8*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -y^(-1), -1}, b])/b - 
       (8*(-2 + Nc^2 + 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -y^(-1), 1}, b])/b + 
       48*Nc^2*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{0, y^(-1), -1, -1}, b])/b + 
       (4*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, y^(-1), -1, 1}, b])/
        b + 8*Nc^2*G[{0, y^(-1), -1, -y^(-1)}, b] - 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, y^(-1), -1, y^(-1)}, 
          b])/b + (8*(1 + b^2)*(-2 + Nc^2)*G[{0, y^(-1), 0, -1}, b])/b - 
       (8*(1 + b^2)*(-2 + Nc^2)*G[{0, y^(-1), 0, 1}, b])/b - 
       16*Nc^2*G[{0, y^(-1), 0, -y^(-1)}, b] + 
       16*Nc^2*G[{0, y^(-1), 0, y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, y^(-1), 1, -1}, b])/
        b - (4*(1 + b^2)*(-2 + Nc^2)*G[{0, y^(-1), 1, 1}, b])/b + 
       8*Nc^2*G[{0, y^(-1), 1, -y^(-1)}, b] + 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, y^(-1), 1, y^(-1)}, 
          b])/b - (8*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, y^(-1), y^(-1), -1}, b])/b + 
       (8*(-2 + Nc^2 + 3*b*Nc^2 + b^2*(-2 + Nc^2))*G[{0, y^(-1), y^(-1), 1}, 
          b])/b - 48*Nc^2*G[{0, y^(-1), y^(-1), y^(-1)}, b] + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{1, -1, 0, -y^(-1)}, b])/b - 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{1, -1, 0, y^(-1)}, b])/b + 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, -1, -y^(-1), -1}, 
          b])/b + (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -1, -y^(-1), 1}, b])/b - (4*(1 + b^2)*(-2 + Nc^2)*
         G[{1, -1, -y^(-1), -y^(-1)}, b])/b - 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, -1, y^(-1), -1}, b])/
        b - (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, -1, y^(-1), 1}, 
          b])/b + (4*(1 + b^2)*(-2 + Nc^2)*G[{1, -1, y^(-1), y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, -1, -y^(-1)}, b])/
        b - (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, -1, y^(-1)}, 
          b])/b - (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, 1, -y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, 1, y^(-1)}, b])/
        b + (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, -y^(-1), -1}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, -y^(-1), 1}, b])/
        b - 24*Nc^2*G[{1, 0, -y^(-1), -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, y^(-1), -1}, b])/
        b + (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 0, y^(-1), 1}, 
          b])/b + 24*Nc^2*G[{1, 0, y^(-1), y^(-1)}, b] - 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{1, 1, 0, -y^(-1)}, b])/b + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{1, 1, 0, y^(-1)}, b])/b - 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 1, -y^(-1), -1}, b])/
        b - (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 1, -y^(-1), 1}, 
          b])/b + (4*(1 + b^2)*(-2 + Nc^2)*G[{1, 1, -y^(-1), -y^(-1)}, b])/
        b + (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, 1, y^(-1), -1}, 
          b])/b + (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 1, y^(-1), 1}, b])/b - (4*(1 + b^2)*(-2 + Nc^2)*
         G[{1, 1, y^(-1), y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, -y^(-1), -1, -1}, b])/
        b + 4*Nc^2*G[{1, -y^(-1), -1, 1}, b] - 
       (4*(-2 + Nc^2 + 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -1, -y^(-1)}, b])/b + 
       4*Nc^2*G[{1, -y^(-1), -1, y^(-1)}, b] + 
       8*Nc^2*G[{1, -y^(-1), 0, -1}, b] + 8*Nc^2*G[{1, -y^(-1), 0, 1}, b] - 
       8*Nc^2*G[{1, -y^(-1), 0, -y^(-1)}, b] - 
       8*Nc^2*G[{1, -y^(-1), 0, y^(-1)}, b] - 
       4*Nc^2*G[{1, -y^(-1), 1, -1}, b] - 
       (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, -y^(-1), 1, 1}, b])/
        b + (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), 1, -y^(-1)}, b])/b + 
       4*Nc^2*G[{1, -y^(-1), 1, y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -y^(-1), -1}, b])/b + 
       (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -y^(-1), 1}, b])/b + 
       24*Nc^2*G[{1, -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, y^(-1), -1, -1}, b])/
        b - 4*Nc^2*G[{1, y^(-1), -1, 1}, b] - 
       4*Nc^2*G[{1, y^(-1), -1, -y^(-1)}, b] + 
       (4*(-2 + Nc^2 + 3*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, y^(-1), -1, y^(-1)}, 
          b])/b - 8*Nc^2*G[{1, y^(-1), 0, -1}, b] - 
       8*Nc^2*G[{1, y^(-1), 0, 1}, b] + 8*Nc^2*G[{1, y^(-1), 0, -y^(-1)}, 
         b] + 8*Nc^2*G[{1, y^(-1), 0, y^(-1)}, b] + 
       4*Nc^2*G[{1, y^(-1), 1, -1}, b] + 
       (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, y^(-1), 1, 1}, b])/b - 
       4*Nc^2*G[{1, y^(-1), 1, -y^(-1)}, b] - 
       (4*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, y^(-1), 1, y^(-1)}, 
          b])/b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), y^(-1), -1}, b])/b - 
       (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{1, y^(-1), y^(-1), 1}, 
          b])/b - 24*Nc^2*G[{1, y^(-1), y^(-1), y^(-1)}, b] + 
       (6*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), -1, -1, -1}, 
          b])/b - (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -1, 1}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -1, -y^(-1)}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), -1, 0, -1}, 
          b])/b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 0, 1}, b])/b - 16*Nc^2*G[{-y^(-1), -1, 0, -y^(-1)}, 
         b] + (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, -1}, b])/b - 
       (2*(-2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, 1}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, -y^(-1)}, b])/b - 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -1}, b])/b + 
       (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -y^(-1), 1}, b])/b + 
       16*Nc^2*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b] - 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 0, -1, -1}, 
          b])/b + 16*Nc^2*G[{-y^(-1), 0, -1, 1}, b] + 
       (8*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, -1, -y^(-1)}, b])/b + 
       16*Nc^2*G[{-y^(-1), 0, 1, -1}, b] + 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 0, 1, 1}, b])/
        b - (8*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, 1, -y^(-1)}, b])/b + 
       (8*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), -1}, b])/b - 
       (8*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), 1}, b])/b + 
       64*Nc^2*G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b] + 
       (2*(2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -1, -1}, b])/b - 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 1, -1, 1}, b])/
        b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -1, -y^(-1)}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 1, 0, -1}, b])/
        b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 1, 0, 1}, 
          b])/b - 16*Nc^2*G[{-y^(-1), 1, 0, -y^(-1)}, b] + 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 1, 1, -1}, b])/
        b - (6*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{-y^(-1), 1, 1, 1}, 
          b])/b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 1, -y^(-1)}, b])/b - 
       (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -y^(-1), -1}, b])/b + 
       (4*(1 + b^2)*(-2 + Nc^2)*G[{-y^(-1), 1, -y^(-1), 1}, b])/b + 
       16*Nc^2*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), -1, -1}, b])/b + 
       (4*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), -1, 1}, b])/b + 
       32*Nc^2*G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b] + 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 0, -1}, b])/b - 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 0, 1}, b])/b + 
       32*Nc^2*G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b] - 
       (4*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 1, -1}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 1, 1}, b])/b + 
       32*Nc^2*G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b] + 
       48*Nc^2*G[{-y^(-1), -y^(-1), -y^(-1), -1}, b] + 
       48*Nc^2*G[{-y^(-1), -y^(-1), -y^(-1), 1}, b] - 
       96*Nc^2*G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (6*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), -1, -1, -1}, 
          b])/b + (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, -1, 1}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, -1, y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), -1, 0, -1}, b])/
        b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), -1, 0, 1}, 
          b])/b + 16*Nc^2*G[{y^(-1), -1, 0, y^(-1)}, b] - 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), -1, 1, -1}, b])/
        b + (2*(-2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 1, 1}, b])/b - 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), -1, 1, y^(-1)}, 
          b])/b + (4*(1 + b^2)*(-2 + Nc^2)*G[{y^(-1), -1, y^(-1), -1}, b])/
        b - (4*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, y^(-1), 1}, b])/b - 
       16*Nc^2*G[{y^(-1), -1, y^(-1), y^(-1)}, b] + 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 0, -1, -1}, b])/
        b - 16*Nc^2*G[{y^(-1), 0, -1, 1}, b] - 
       (8*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 0, -1, y^(-1)}, 
          b])/b - 16*Nc^2*G[{y^(-1), 0, 1, -1}, b] - 
       (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 0, 1, 1}, b])/
        b + (8*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, 1, y^(-1)}, b])/b - 
       (8*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 0, y^(-1), -1}, 
          b])/b + (8*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, y^(-1), 1}, b])/b - 
       64*Nc^2*G[{y^(-1), 0, y^(-1), y^(-1)}, b] - 
       (2*(2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, -1, -1}, b])/b + 
       (2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, -1, 1}, b])/
        b + (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, -1, y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, 0, -1}, b])/
        b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, 0, 1}, 
          b])/b + 16*Nc^2*G[{y^(-1), 1, 0, y^(-1)}, b] - 
       (2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, 1, -1}, b])/
        b + (6*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, 1, 1}, 
          b])/b - (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 1, y^(-1)}, b])/b + 
       (4*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), 1, y^(-1), -1}, 
          b])/b - (4*(1 + b^2)*(-2 + Nc^2)*G[{y^(-1), 1, y^(-1), 1}, b])/b - 
       16*Nc^2*G[{y^(-1), 1, y^(-1), y^(-1)}, b] + 
       (4*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), -1, -1}, b])/b - 
       (4*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), y^(-1), -1, 1}, 
          b])/b - 32*Nc^2*G[{y^(-1), y^(-1), -1, y^(-1)}, b] - 
       (8*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), y^(-1), 0, -1}, 
          b])/b + (8*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), 0, 1}, b])/b - 
       32*Nc^2*G[{y^(-1), y^(-1), 0, y^(-1)}, b] + 
       (4*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*G[{y^(-1), y^(-1), 1, -1}, 
          b])/b - (4*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), 1, 1}, b])/b - 
       32*Nc^2*G[{y^(-1), y^(-1), 1, y^(-1)}, b] - 
       48*Nc^2*G[{y^(-1), y^(-1), y^(-1), -1}, b] - 
       48*Nc^2*G[{y^(-1), y^(-1), y^(-1), 1}, b] + 
       96*Nc^2*G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b] + 
       (4*G[{y^(-1), y^(-1)}, b]*(2*b*(27*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
            3*L*(6 + 2*Nc*Nl + Nc^2*(-17 - (3*I)*Pi))) - 
          (9*I)*Nc^2*Pi*(L - 4*Log[2]) - (9*I)*b^2*Nc^2*Pi*(L - 4*Log[2])))/
        (9*b) + (4*G[{-y^(-1), -y^(-1)}, b]*
         (-2*b*(27*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
            3*L*(6 + 2*Nc*Nl + Nc^2*(-17 - (3*I)*Pi))) + 
          (9*I)*Nc^2*Pi*(L - 4*Log[2]) + (9*I)*b^2*Nc^2*Pi*(L - 4*Log[2])))/
        (9*b) + (8*G[{0, -y^(-1)}, b]*
         (b*(18*L^2*Nc^2 + 3*L*(6 + 2*Nc*Nl + Nc^2*(-17 - (3*I)*Pi)) + 
            Nc*(-10*Nl + Nc*(85 - 3*Pi^2))) - (9*I)*Nc^2*Pi*(L - 3*Log[2]) - 
          (9*I)*b^2*Nc^2*Pi*(L - 3*Log[2])))/(9*b) + 
       (8*G[{0, y^(-1)}, b]*(b*(-18*L^2*Nc^2 + 3*L*(-6 - 2*Nc*Nl + 
              Nc^2*(17 + (3*I)*Pi)) + Nc*(10*Nl + Nc*(-85 + 3*Pi^2))) + 
          (9*I)*Nc^2*Pi*(L - 3*Log[2]) + (9*I)*b^2*Nc^2*Pi*(L - 3*Log[2])))/
        (9*b) - ((4*I)*(1 + b^2)*Nc^2*Pi*G[{-y^(-1), 0}, b]*(L - 2*Log[2]))/
        b + ((4*I)*(1 + b^2)*Nc^2*Pi*G[{y^(-1), 0}, b]*(L - 2*Log[2]))/b - 
       (2*G[{-y^(-1), -1}, b]*(9*L^2*(-2 + Nc^2 - 6*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + 3*L*(3*(-4 + Nc^2*(4 - I*Pi)) + 
            2*b*(-6 - 2*Nc*Nl + Nc^2*(17 - (3*I)*Pi)) - (3*I)*b^2*Nc^2*Pi) + 
          2*Nc*(10*b*Nl + Nc*(18 - 85*b + (36*I)*b*Pi*Log[2]))))/(9*b) + 
       (2*G[{y^(-1), -1}, b]*(9*L^2*(-2 + Nc^2 - 6*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + 3*L*(3*(-4 + Nc^2*(4 - I*Pi)) + 
            2*b*(-6 - 2*Nc*Nl + Nc^2*(17 - (3*I)*Pi)) - (3*I)*b^2*Nc^2*Pi) + 
          2*Nc*(10*b*Nl + Nc*(18 - 85*b + (36*I)*b*Pi*Log[2]))))/(9*b) + 
       (2*G[{-y^(-1), 1}, b]*(9*L^2*(-2 + Nc^2 + 6*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + 3*L*(3*(-4 + Nc^2*(4 + I*Pi)) + 
            2*b*(6 + 2*Nc*Nl + Nc^2*(-17 - (9*I)*Pi)) + (3*I)*b^2*Nc^2*Pi) + 
          2*Nc*(-10*b*Nl + Nc*(18 + 85*b + (36*I)*b*Pi*Log[2]))))/(9*b) - 
       (2*G[{y^(-1), 1}, b]*(9*L^2*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          3*L*(3*(-4 + Nc^2*(4 + I*Pi)) + 2*b*(6 + 2*Nc*Nl + 
              Nc^2*(-17 - (9*I)*Pi)) + (3*I)*b^2*Nc^2*Pi) + 
          2*Nc*(-10*b*Nl + Nc*(18 + 85*b + (36*I)*b*Pi*Log[2]))))/(9*b) + 
       (2*G[{-1, y^(-1)}, b]*(3*L^2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
           (-1 + b*y) - (6*I)*L*(-2*I + Nc^2*(2*I + (1 + b)^2*Pi))*
           (-1 + b*y) - 2*Nc^2*(6 + (6*I)*Pi*Log[2] - (6*I)*b^3*Pi*y*Log[2] - 
            b*Pi*(Pi + (6*I)*(-2 + y)*Log[2]) + b^2*(-6 + Pi^2*y - 
              (6*I)*Pi*(-1 + 2*y)*Log[2]))))/(3*b*(-1 + b*y)) + 
       (2*G[{1, -y^(-1)}, b]*(3*L^2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
           (1 + b*y) + (6*I)*L*(2*I + Nc^2*(-2*I + (-1 + b)^2*Pi))*
           (1 + b*y) + 2*Nc^2*(6 - (6*I)*Pi*Log[2] - (6*I)*b^3*Pi*y*Log[2] + 
            b*Pi*(Pi - (6*I)*(-2 + y)*Log[2]) + b^2*(-6 + Pi^2*y + 
              (6*I)*Pi*(-1 + 2*y)*Log[2]))))/(3*b*(1 + b*y)) - 
       (2*G[{-1, -y^(-1)}, b]*(3*L^2*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
           (1 + b*y) - (6*I)*L*(-2*I + Nc^2*(2*I + (1 + b)^2*Pi))*(1 + b*y) - 
          2*Nc^2*(-6 - (6*I)*Pi*Log[2] - (6*I)*b^3*Pi*y*Log[2] + 
            b*Pi*(Pi - (6*I)*(2 + y)*Log[2]) + b^2*(6 + Pi^2*y - 
              (6*I)*Pi*(Log[2] + 2*y*Log[2])))))/(3*b*(1 + b*y)) - 
       (2*G[{1, y^(-1)}, b]*(3*L^2*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
           (-1 + b*y) + (6*I)*L*(2*I + Nc^2*(-2*I + (-1 + b)^2*Pi))*
           (-1 + b*y) + 2*Nc^2*(-6 + (6*I)*Pi*Log[2] - (6*I)*b^3*Pi*y*
             Log[2] - b*Pi*(Pi + (6*I)*(2 + y)*Log[2]) + 
            b^2*(6 + Pi^2*y + (6*I)*Pi*(Log[2] + 2*y*Log[2])))))/
        (3*b*(-1 + b*y)) + (G[{-y^(-1)}, b]*
         ((27*I)*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 8*Log[2]^2) + 
          (27*I)*b^2*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 8*Log[2]^2) - 
          2*b*(108*L^3*Nc^2 + 6*L*Nc*(67*Nc - 10*Nl) + 
            9*L^2*(12 + 2*Nc*Nl + Nc^2*(-23 - (3*I)*Pi)) + 
            Nc*(56*Nl + Nc*(-404 - 18*Pi^2 + (9*I)*Pi^3 + 270*Zeta[3])))))/
        (27*b) + (G[{y^(-1)}, b]*((-27*I)*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 
            8*Log[2]^2) - (27*I)*b^2*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 
            8*Log[2]^2) + 2*b*(108*L^3*Nc^2 + 6*L*Nc*(67*Nc - 10*Nl) + 
            9*L^2*(12 + 2*Nc*Nl + Nc^2*(-23 - (3*I)*Pi)) + 
            Nc*(56*Nl + Nc*(-404 - 18*Pi^2 + (9*I)*Pi^3 + 270*Zeta[3])))))/
        (27*b), L^2/Nc - (148*Nc)/27 + (49*L*Nc)/9 - (23*L^2*Nc)/6 + 
       2*L^3*Nc + (1658*Nc^3)/81 - (551*L*Nc^3)/27 + (185*L^2*Nc^3)/18 - 
       (29*L^3*Nc^3)/9 + L^4*Nc^3 + (28*Nl)/27 - (10*L*Nl)/9 + (L^2*Nl)/3 - 
       (248*Nc^2*Nl)/81 + (86*L*Nc^2*Nl)/27 - (13*L^2*Nc^2*Nl)/9 + 
       (2*L^3*Nc^2*Nl)/9 + (2*Nc*Pi^2)/3 - (Nc*Pi^2)/b - b*Nc*Pi^2 + 
       (5*L*Nc*Pi^2)/3 - (L*Nc*Pi^2)/b - b*L*Nc*Pi^2 + (247*Nc^3*Pi^2)/108 - 
       (5*Nc^2*Nl*Pi^2)/54 - (37*Nc^3*Pi^4)/360 + 
       ((1 + b^2)*Nc*Pi^2*G[{0}, b])/b + 
       ((36*(-1 + b^2*y^2) + 9*(1 + b^2)*L^2*(1 + b^2 + 2*b*Nc^2)*
           (-1 + b^2*y^2) + 2*b*(-1 + 5*b^2)*Nc*Nl*(-1 + b^2*y^2) + 
          4*b*(3 + 5*b)*Nc^3*Nl*(-1 + b^2*y^2) + 
          3*L*(-12*(-1 + Nc^2) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) - 
            b*(6 - 29*Nc^2 + 24*Nc^4 + 2*Nc*Nl) + 2*b^2*(6 - 24*Nc^2 + 
              17*Nc^4 - 2*Nc^3*Nl))*(-1 + b^2*y^2) + 
          Nc^2*(-90 + 24*Pi^2 + 24*b^4*Pi^2 + 6*b^2*(3 + 8*Pi^2) + 
            b^3*(-67 + 15*Pi^2) + b*(-1 + 15*Pi^2))*(-1 + b^2*y^2) + 
          2*Nc^4*(-9 + 69*b + b^4*(-58 + 3*Pi^2)*y^2 + 
            b^2*(58 - 3*Pi^2 + 9*y^2) - 3*b^3*(12 + 11*y^2)))*G[{-1, -1}, b])/
        (18*b^2*Nc*(-1 + b^2*y^2)) - ((1 + b^2)^2*Nc*Pi^2*G[{-1, 0}, b])/
        (2*b^2) - ((36 + 9*L^2*(1 + b^4 - 2*b*Nc^2 - 2*b^3*Nc^2 + 
            b^2*(2 - 8*Nc^4)) + 2*b*(-1 + 5*b^2)*Nc*Nl + 4*b*(3 + 5*b)*Nc^3*
           Nl + 3*L*(-12*(-1 + Nc^2) + b*(-6 + 5*Nc^2 - 2*Nc*Nl) + 
            b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) + 2*b^2*(6 - 24*Nc^2 + 17*Nc^4 - 
              2*Nc^3*Nl)) + 2*Nc^4*(9 - 33*b + b^2*(-58 + 3*Pi^2)) + 
          Nc^2*(6*b^4*Pi^2 + 6*(-15 + Pi^2) + 6*b^2*(3 + 2*Pi^2) + 
            b^3*(-67 + 15*Pi^2) + b*(-1 + 15*Pi^2)))*G[{-1, 1}, b])/
        (18*b^2*Nc) - (Nc*(2*(-1 + b^2)*Nc^2 - 2*L*(-1 + Nc^2)*(1 + b*y) + 
          L^2*(1 + b^2 + 2*b*Nc^2)*(1 + b*y))*G[{-1, -y^(-1)}, b])/
        (b*(1 + b*y)) - (Nc*(-2*(-1 + b^2)*Nc^2 - 2*L*(-1 + Nc^2)*
           (-1 + b*y) + L^2*(1 + b^2 + 2*b*Nc^2)*(-1 + b*y))*
         G[{-1, y^(-1)}, b])/(b*(-1 + b*y)) - 
       ((-9*Nc^2*Pi^2 + b*(18*L^2*Nc^2 + L*(18 - 33*Nc^2 + 6*Nc*Nl) + 
            Nc*(66*Nc^3 + 2*Nl - 12*Nc^2*Nl + Nc*(19 + 9*Pi^2))) + 
          9*b^6*Nc^2*Pi^2*y^2 - b^5*(18*L^2*Nc^2 + 
            L*(18 - 33*Nc^2 + 6*Nc*Nl) + Nc*(-10*Nl + Nc*(85 + 9*Pi^2)))*
           y^2 - b^4*Nc^2*(2*(18*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
              L*(18 - 51*Nc^2 + 6*Nc*Nl))*y^2 + Pi^2*(9 - 18*y^2)) + 
          b^2*Nc^2*(170*Nc^2 + 36*L^2*Nc^2 - 20*Nc*Nl - 
            6*L*(-6 + 17*Nc^2 - 2*Nc*Nl) + 9*Pi^2*(-2 + y^2)) - 
          b^3*(18*L^2*Nc^2*(-1 + y^2) - 3*L*(-6 + 11*Nc^2 - 2*Nc*Nl)*
             (-1 + y^2) + Nc*(-12*Nc^2*Nl*y^2 + 2*Nl*(5 + y^2) + 
              6*Nc^3*(6 + 5*y^2) + Nc*(-85 + 19*y^2 + 9*Pi^2*(-1 + y^2)))))*
         G[{0, -1}, b])/(9*b^2*Nc*(-1 + b^2*y^2)) + 
       ((-9*Nc^2*Pi^2 + b*(18*L^2*Nc^2 + L*(18 - 33*Nc^2 + 6*Nc*Nl) + 
            Nc*(66*Nc^3 + 2*Nl - 12*Nc^2*Nl + Nc*(19 + 9*Pi^2))) + 
          9*b^6*Nc^2*Pi^2*y^2 - b^5*(18*L^2*Nc^2 + 
            L*(18 - 33*Nc^2 + 6*Nc*Nl) + Nc*(-10*Nl + Nc*(85 + 9*Pi^2)))*
           y^2 - b^2*Nc^2*(170*Nc^2 + 36*L^2*Nc^2 - 20*Nc*Nl - 
            6*L*(-6 + 17*Nc^2 - 2*Nc*Nl) - 9*Pi^2*(-2 + y^2)) + 
          b^4*Nc^2*(2*(18*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + L*(18 - 51*Nc^2 + 
                6*Nc*Nl))*y^2 + 9*Pi^2*(-1 + 2*y^2)) - 
          b^3*(18*L^2*Nc^2*(-1 + y^2) - 3*L*(-6 + 11*Nc^2 - 2*Nc*Nl)*
             (-1 + y^2) + Nc*(-12*Nc^2*Nl*y^2 + 2*Nl*(5 + y^2) + 
              6*Nc^3*(6 + 5*y^2) + Nc*(-85 + 19*y^2 + 9*Pi^2*(-1 + y^2)))))*
         G[{0, 1}, b])/(9*b^2*Nc*(-1 + b^2*y^2)) - 
       (2*Nc*(18*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + L*(18 - 51*Nc^2 + 6*Nc*Nl))*
         G[{0, -y^(-1)}, b])/9 - (2*Nc*(18*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{0, y^(-1)}, b])/9 - 
       ((36 + 9*L^2*(1 + b^4 + 2*b*Nc^2 + 2*b^3*Nc^2 + b^2*(2 - 8*Nc^4)) + 
          2*b*(1 - 5*b^2)*Nc*Nl + 4*b*(-3 + 5*b)*Nc^3*Nl - 
          3*L*(12*(-1 + Nc^2) + b*(-6 + 5*Nc^2 - 2*Nc*Nl) + 
            b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) + b^2*(-12 + 48*Nc^2 - 34*Nc^4 + 
              4*Nc^3*Nl)) + 2*Nc^4*(9 + 33*b + b^2*(-58 + 3*Pi^2)) + 
          Nc^2*(b + 21*b*Pi^2 + 6*b^4*Pi^2 + 6*(-15 + Pi^2) + 
            6*b^2*(3 + 2*Pi^2) + b^3*(67 + 21*Pi^2)))*G[{1, -1}, b])/
        (18*b^2*Nc) + ((1 + b^2)^2*Nc*Pi^2*G[{1, 0}, b])/(2*b^2) + 
       ((36*(-1 + b^2*y^2) + 9*(1 + b^2)*L^2*(1 + b^2 - 2*b*Nc^2)*
           (-1 + b^2*y^2) - 2*b*(-1 + 5*b^2)*Nc*Nl*(-1 + b^2*y^2) + 
          4*b*(-3 + 5*b)*Nc^3*Nl*(-1 + b^2*y^2) - 
          3*L*(12*(-1 + Nc^2) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) - 
            b*(6 - 29*Nc^2 + 24*Nc^4 + 2*Nc*Nl) + b^2*(-12 + 48*Nc^2 - 
              34*Nc^4 + 4*Nc^3*Nl))*(-1 + b^2*y^2) - 
          Nc^2*(90 + 12*Pi^2 + 12*b^4*Pi^2 + 6*b^2*(-3 + 4*Pi^2) - 
            b*(1 + 21*Pi^2) - b^3*(67 + 21*Pi^2))*(-1 + b^2*y^2) + 
          2*Nc^4*(-9 - 69*b + b^4*(-58 + 3*Pi^2)*y^2 + 
            b^2*(58 - 3*Pi^2 + 9*y^2) + b^3*(36 + 33*y^2)))*G[{1, 1}, b])/
        (18*b^2*Nc*(-1 + b^2*y^2)) + 
       (Nc*(2*(-1 + b^2)*Nc^2 - 2*L*(-1 + Nc^2)*(1 + b*y) + 
          L^2*(1 + b^2 - 2*b*Nc^2)*(1 + b*y))*G[{1, -y^(-1)}, b])/
        (b*(1 + b*y)) + (Nc*(-2*(-1 + b^2)*Nc^2 - 2*L*(-1 + Nc^2)*
           (-1 + b*y) + L^2*(1 + b^2 - 2*b*Nc^2)*(-1 + b*y))*
         G[{1, y^(-1)}, b])/(b*(-1 + b*y)) - 
       (Nc*(9*L^2*(1 + b^2 + 4*b*Nc^2) + Nc*((-18 + 85*b)*Nc - 10*b*Nl) - 
          3*L*(6*(-1 + Nc^2) + b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*
         G[{-y^(-1), -1}, b])/(9*b) + (Nc*(9*L^2*(1 + b^2 - 4*b*Nc^2) + 
          Nc*(-((18 + 85*b)*Nc) + 10*b*Nl) + 3*L*(6 - 6*Nc^2 + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{-y^(-1), 1}, b])/(9*b) + 
       (2*Nc*(36*L^2*(1 + Nc^2) + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{-y^(-1), -y^(-1)}, b])/9 - 
       8*L^2*Nc*G[{-y^(-1), y^(-1)}, b] - 
       (Nc*(9*L^2*(1 + b^2 + 4*b*Nc^2) + Nc*((-18 + 85*b)*Nc - 10*b*Nl) - 
          3*L*(6*(-1 + Nc^2) + b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*
         G[{y^(-1), -1}, b])/(9*b) + (Nc*(9*L^2*(1 + b^2 - 4*b*Nc^2) + 
          Nc*(-((18 + 85*b)*Nc) + 10*b*Nl) + 3*L*(6 - 6*Nc^2 + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{y^(-1), 1}, b])/(9*b) - 
       8*L^2*Nc*G[{y^(-1), -y^(-1)}, b] + 
       (2*Nc*(36*L^2*(1 + Nc^2) + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{y^(-1), y^(-1)}, b])/9 + 
       ((3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + 
          b^3*Nc*((35 + 48*L)*Nc - 2*Nl) + b*Nc*((23 + 48*L)*Nc - 24*Nc^3 - 
            2*Nl) + 2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + 
            3*L*(3 + 2*Nc^2 + 6*Nc^4) - 2*Nc^3*Nl))*G[{-1, -1, -1}, b])/
        (6*b^2*Nc) - ((3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + b^3*Nc*((35 + 36*L)*Nc - 2*Nl) + 
          b*Nc*((23 + 36*L)*Nc - 24*Nc^3 - 2*Nl) + 
          2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + L*(9 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, -1, 1}, b])/(6*b^2*Nc) - 
       (L*Nc*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, -y^(-1)}, b])/b - 
       (L*Nc*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, y^(-1)}, b])/b - 
       ((3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b^3*Nc*((-1 + 12*L)*Nc - 2*Nl) + b*Nc*((11 + 12*L)*Nc - 6*Nc^3 - 
            2*Nl) + 2*b^2*(3 - 21*Nc^2 + 11*Nc^4 + 3*L*(1 + Nc^2 + 2*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, 0, -1}, b])/(3*b^2*Nc) + 
       ((3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b*Nc*(-13*Nc + 6*Nc^3 - 2*Nl) - b^3*Nc*(Nc + 2*Nl) + 
          b^2*(6 - 42*Nc^2 + 22*Nc^4 + 6*L*(1 + Nc^2 - 2*Nc^4) - 4*Nc^3*Nl))*
         G[{-1, 0, 1}, b])/(3*b^2*Nc) + 
       (2*Nc*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*G[{-1, 0, -y^(-1)}, b])/b + 
       (2*Nc*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*G[{-1, 0, y^(-1)}, b])/b + 
       ((-6 + 24*Nc^2 + L*(-3 + 6*Nc^2) + 3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + 
          b*Nc*(-((13 + 24*L)*Nc) + 24*Nc^3 - 2*Nl) - 
          b^3*Nc*((25 + 24*L)*Nc + 2*Nl) - 2*b^2*(3 + 36*Nc^2 - 11*Nc^4 + 
            L*(3 - 6*Nc^2 + 6*Nc^4) + 2*Nc^3*Nl))*G[{-1, 1, -1}, b])/
        (6*b^2*Nc) - ((-6 + 24*Nc^2 + L*(-3 + 6*Nc^2) + 
          3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + b*Nc*(-((13 + 12*L)*Nc) + 
            24*Nc^3 - 2*Nl) - b^3*Nc*((25 + 12*L)*Nc + 2*Nl) + 
          2*b^2*(-3 - 36*Nc^2 + 11*Nc^4 + L*(-3 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, 1, 1}, b])/(6*b^2*Nc) + 
       (L*Nc*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, -y^(-1)}, b])/b + 
       (L*Nc*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, y^(-1)}, b])/b - 
       (Nc*(-2 + (1 + b)*Nc^2)*G[{-1, -y^(-1), -1}, b])/b + 
       (Nc*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, -y^(-1), 1}, b])/b - 
       (2*Nc*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*G[{-1, -y^(-1), -y^(-1)}, 
          b])/b - (Nc*(-2 + (1 + b)*Nc^2)*G[{-1, y^(-1), -1}, b])/b + 
       (Nc*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, y^(-1), 1}, b])/b - (2*Nc*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, y^(-1), y^(-1)}, b])/b - 
       ((6*b^4*L + 6*(2 + L - 2*Nc^2) + b^3*Nc*((-1 + 24*L)*Nc - 2*Nl) + 
          b*Nc*((23 + 24*L)*Nc - 12*Nc^3 - 2*Nl) + 
          2*b^2*(6 - 6*Nc^2 + 11*Nc^4 + 6*L*(1 + 2*Nc^4) - 2*Nc^3*Nl))*
         G[{0, -1, -1}, b])/(3*b^2*Nc) + 
       ((6*b^4*L + 6*(2 + L - 2*Nc^2) - b*Nc*(Nc + 2*Nl) - 
          b^3*Nc*(Nc + 2*Nl) - 2*b^2*(-6 + 6*Nc^2 - 17*Nc^4 + 
            6*L*(-1 + 2*Nc^4) + 2*Nc^3*Nl))*G[{0, -1, 1}, b])/(3*b^2*Nc) + 
       (2*Nc*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{0, -1, -y^(-1)}, b])/b + 
       (2*Nc*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{0, -1, y^(-1)}, b])/b + (4*((1 + b^2)*Nc + 11*b*Nc^3 - 
          (1 + b^2)*Nl - 2*b*Nc^2*Nl)*G[{0, 0, -1}, b])/(3*b) + 
       (4*(-((1 + b^2)*Nc) + 11*b*Nc^3 + (1 + b^2)*Nl - 2*b*Nc^2*Nl)*
         G[{0, 0, 1}, b])/(3*b) - (4*Nc^2*(11*Nc - 2*Nl)*
         G[{0, 0, -y^(-1)}, b])/3 - (4*Nc^2*(11*Nc - 2*Nl)*
         G[{0, 0, y^(-1)}, b])/3 + ((6*b^4*L + 6*(2 + L - 2*Nc^2) + 
          b*Nc*(Nc + 2*Nl) + b^3*Nc*(Nc + 2*Nl) - 
          2*b^2*(-6 + 6*Nc^2 - 17*Nc^4 + 6*L*(-1 + 2*Nc^4) + 2*Nc^3*Nl))*
         G[{0, 1, -1}, b])/(3*b^2*Nc) - 
       ((6*b^4*L + 6*(2 + L - 2*Nc^2) + b^3*Nc*(Nc - 24*L*Nc + 2*Nl) + 
          b*Nc*(-((23 + 24*L)*Nc) + 12*Nc^3 + 2*Nl) + 
          2*b^2*(6 - 6*Nc^2 + 11*Nc^4 + 6*L*(1 + 2*Nc^4) - 2*Nc^3*Nl))*
         G[{0, 1, 1}, b])/(3*b^2*Nc) + 
       (2*Nc*(-2 - (-1 + b)*Nc^2 - 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{0, 1, -y^(-1)}, b])/b + (2*Nc*(-2 - (-1 + b)*Nc^2 - 
          2*L*(1 + b^2 - 2*b*Nc^2))*G[{0, 1, y^(-1)}, b])/b + 
       (2*Nc*(6 - (3 + 14*b)*Nc^2 + 6*L*(1 + b^2 + 2*b*Nc^2) + 2*b*Nc*Nl)*
         G[{0, -y^(-1), -1}, b])/(3*b) + 
       (2*Nc*(-6 + (3 - 14*b)*Nc^2 - 6*L*(1 + b^2 - 2*b*Nc^2) + 2*b*Nc*Nl)*
         G[{0, -y^(-1), 1}, b])/(3*b) - 
       (8*Nc*(6*L*(2 + Nc^2) + Nc*(-7*Nc + Nl))*G[{0, -y^(-1), -y^(-1)}, b])/
        3 + 32*L*Nc*G[{0, -y^(-1), y^(-1)}, b] + 
       (2*Nc*(6 - (3 + 14*b)*Nc^2 + 6*L*(1 + b^2 + 2*b*Nc^2) + 2*b*Nc*Nl)*
         G[{0, y^(-1), -1}, b])/(3*b) + 
       (2*Nc*(-6 + (3 - 14*b)*Nc^2 - 6*L*(1 + b^2 - 2*b*Nc^2) + 2*b*Nc*Nl)*
         G[{0, y^(-1), 1}, b])/(3*b) + 32*L*Nc*G[{0, y^(-1), -y^(-1)}, b] - 
       (8*Nc*(6*L*(2 + Nc^2) + Nc*(-7*Nc + Nl))*G[{0, y^(-1), y^(-1)}, b])/
        3 - ((-6 + 24*Nc^2 + L*(-3 + 6*Nc^2) + 
          3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + b^3*Nc*((25 + 12*L)*Nc + 2*Nl) + 
          b*Nc*((13 + 12*L)*Nc - 24*Nc^3 + 2*Nl) + 
          2*b^2*(-3 - 36*Nc^2 + 11*Nc^4 + L*(-3 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{1, -1, -1}, b])/(6*b^2*Nc) + 
       ((-6 + 24*Nc^2 + L*(-3 + 6*Nc^2) + 3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + 
          b^3*Nc*((25 + 24*L)*Nc + 2*Nl) + b*Nc*((13 + 24*L)*Nc - 24*Nc^3 + 
            2*Nl) - 2*b^2*(3 + 36*Nc^2 - 11*Nc^4 + L*(3 - 6*Nc^2 + 6*Nc^4) + 
            2*Nc^3*Nl))*G[{1, -1, 1}, b])/(6*b^2*Nc) - 
       (L*Nc*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, -y^(-1)}, b])/b - 
       (L*Nc*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, y^(-1)}, b])/b + 
       ((3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b^3*Nc*(Nc + 2*Nl) + b*Nc*(13*Nc - 6*Nc^3 + 2*Nl) + 
          b^2*(6 - 42*Nc^2 + 22*Nc^4 + 6*L*(1 + Nc^2 - 2*Nc^4) - 4*Nc^3*Nl))*
         G[{1, 0, -1}, b])/(3*b^2*Nc) - 
       ((3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b^3*Nc*(Nc - 12*L*Nc + 2*Nl) + b*Nc*(-((11 + 12*L)*Nc) + 6*Nc^3 + 
            2*Nl) + 2*b^2*(3 - 21*Nc^2 + 11*Nc^4 + 3*L*(1 + Nc^2 + 2*Nc^4) - 
            2*Nc^3*Nl))*G[{1, 0, 1}, b])/(3*b^2*Nc) + 
       (2*Nc*(-2 + Nc^2 - L*(1 + b^2 - 2*b*Nc^2))*G[{1, 0, -y^(-1)}, b])/b + 
       (2*Nc*(-2 + Nc^2 - L*(1 + b^2 - 2*b*Nc^2))*G[{1, 0, y^(-1)}, b])/b - 
       ((3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + 
          b^3*Nc*(-((35 + 36*L)*Nc) + 2*Nl) + b*Nc*(-((23 + 36*L)*Nc) + 
            24*Nc^3 + 2*Nl) + 2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + 
            L*(9 + 6*Nc^2 + 6*Nc^4) - 2*Nc^3*Nl))*G[{1, 1, -1}, b])/
        (6*b^2*Nc) + ((3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + b^3*Nc*(-((35 + 48*L)*Nc) + 
            2*Nl) + b*Nc*(-((23 + 48*L)*Nc) + 24*Nc^3 + 2*Nl) + 
          2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + 3*L*(3 + 2*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{1, 1, 1}, b])/(6*b^2*Nc) + 
       (L*Nc*(1 + b^2 - 2*b*Nc^2)*G[{1, 1, -y^(-1)}, b])/b + 
       (L*Nc*(1 + b^2 - 2*b*Nc^2)*G[{1, 1, y^(-1)}, b])/b + 
       (Nc*(-2 + (1 + b)*Nc^2 - 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, -y^(-1), -1}, b])/b - (Nc*(2 + (-1 + b)*Nc^2)*
         G[{1, -y^(-1), 1}, b])/b + (2*Nc*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, -y^(-1), -y^(-1)}, b])/b + 
       (Nc*(-2 + (1 + b)*Nc^2 - 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, y^(-1), -1}, b])/b - (Nc*(2 + (-1 + b)*Nc^2)*
         G[{1, y^(-1), 1}, b])/b + (2*Nc*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, y^(-1), y^(-1)}, b])/b + 
       (Nc*(12 + (-6 + 8*b)*Nc^2 + 3*L*(1 + b^2 + 2*b*Nc^2) - 2*b*Nc*Nl)*
         G[{-y^(-1), -1, -1}, b])/(3*b) + 
       (Nc*(3*L*(1 + b^2 + 6*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{-y^(-1), -1, 1}, b])/(3*b) - 
       (Nc*(4 - (2 + b)*Nc^2 + 2*L*(1 + b^2 + 4*b*(1 + Nc^2)))*
         G[{-y^(-1), -1, -y^(-1)}, b])/b + (8*L*Nc + Nc^3)*
        G[{-y^(-1), -1, y^(-1)}, b] + (2*Nc*(3*L*(1 + b^2 + 2*b*Nc^2) + 
          b*Nc*(-11*Nc + 2*Nl))*G[{-y^(-1), 0, -1}, b])/(3*b) + 
       (2*Nc*(-3*L*(1 + b^2 - 2*b*Nc^2) + b*Nc*(-11*Nc + 2*Nl))*
         G[{-y^(-1), 0, 1}, b])/(3*b) - 
       (2*Nc*(12*L*(2 + Nc^2) + Nc*(-25*Nc + 4*Nl))*G[{-y^(-1), 0, -y^(-1)}, 
          b])/3 + 2*(8*L*Nc - Nc^3)*G[{-y^(-1), 0, y^(-1)}, b] + 
       (Nc*(-3*L*(1 + b^2 - 6*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{-y^(-1), 1, -1}, b])/(3*b) + 
       (Nc*(-12 + (6 + 8*b)*Nc^2 - 3*L*(1 + b^2 - 2*b*Nc^2) - 2*b*Nc*Nl)*
         G[{-y^(-1), 1, 1}, b])/(3*b) + 
       (Nc*(4 + (-2 + b)*Nc^2 + 2*L*(1 + b^2 - 4*b*(1 + Nc^2)))*
         G[{-y^(-1), 1, -y^(-1)}, b])/b + (8*L*Nc + Nc^3)*
        G[{-y^(-1), 1, y^(-1)}, b] - 
       (2*Nc*(6 - (3 + 14*b)*Nc^2 + 3*L*(1 + b^2 + b*(8 + 6*Nc^2)) + 
          2*b*Nc*Nl)*G[{-y^(-1), -y^(-1), -1}, b])/(3*b) + 
       (2*Nc*(6 + (-3 + 14*b)*Nc^2 + 3*L*(1 + b^2 - 2*b*(4 + 3*Nc^2)) - 
          2*b*Nc*Nl)*G[{-y^(-1), -y^(-1), 1}, b])/(3*b) + 
       (8*Nc*(9*L*(2 + Nc^2) + Nc*(-7*Nc + Nl))*
         G[{-y^(-1), -y^(-1), -y^(-1)}, b])/3 - 
       16*L*Nc*G[{-y^(-1), -y^(-1), y^(-1)}, b] + 
       16*L*Nc*G[{-y^(-1), y^(-1), -1}, b] + 16*L*Nc*G[{-y^(-1), y^(-1), 1}, 
         b] - 16*L*Nc*G[{-y^(-1), y^(-1), -y^(-1)}, b] - 
       16*L*Nc*G[{-y^(-1), y^(-1), y^(-1)}, b] + 
       (Nc*(12 + (-6 + 8*b)*Nc^2 + 3*L*(1 + b^2 + 2*b*Nc^2) - 2*b*Nc*Nl)*
         G[{y^(-1), -1, -1}, b])/(3*b) + 
       (Nc*(3*L*(1 + b^2 + 6*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{y^(-1), -1, 1}, b])/(3*b) + (8*L*Nc + Nc^3)*
        G[{y^(-1), -1, -y^(-1)}, b] - 
       (Nc*(4 - (2 + b)*Nc^2 + 2*L*(1 + b^2 + 4*b*(1 + Nc^2)))*
         G[{y^(-1), -1, y^(-1)}, b])/b + 
       (2*Nc*(3*L*(1 + b^2 + 2*b*Nc^2) + b*Nc*(-11*Nc + 2*Nl))*
         G[{y^(-1), 0, -1}, b])/(3*b) + 
       (2*Nc*(-3*L*(1 + b^2 - 2*b*Nc^2) + b*Nc*(-11*Nc + 2*Nl))*
         G[{y^(-1), 0, 1}, b])/(3*b) + 2*(8*L*Nc - Nc^3)*
        G[{y^(-1), 0, -y^(-1)}, b] - 
       (2*Nc*(12*L*(2 + Nc^2) + Nc*(-25*Nc + 4*Nl))*G[{y^(-1), 0, y^(-1)}, 
          b])/3 + (Nc*(-3*L*(1 + b^2 - 6*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{y^(-1), 1, -1}, b])/(3*b) + 
       (Nc*(-12 + (6 + 8*b)*Nc^2 - 3*L*(1 + b^2 - 2*b*Nc^2) - 2*b*Nc*Nl)*
         G[{y^(-1), 1, 1}, b])/(3*b) + (8*L*Nc + Nc^3)*
        G[{y^(-1), 1, -y^(-1)}, b] + 
       (Nc*(4 + (-2 + b)*Nc^2 + 2*L*(1 + b^2 - 4*b*(1 + Nc^2)))*
         G[{y^(-1), 1, y^(-1)}, b])/b + 16*L*Nc*G[{y^(-1), -y^(-1), -1}, b] + 
       16*L*Nc*G[{y^(-1), -y^(-1), 1}, b] - 
       16*L*Nc*G[{y^(-1), -y^(-1), -y^(-1)}, b] - 
       16*L*Nc*G[{y^(-1), -y^(-1), y^(-1)}, b] - 
       (2*Nc*(6 - (3 + 14*b)*Nc^2 + 3*L*(1 + b^2 + b*(8 + 6*Nc^2)) + 
          2*b*Nc*Nl)*G[{y^(-1), y^(-1), -1}, b])/(3*b) + 
       (2*Nc*(6 + (-3 + 14*b)*Nc^2 + 3*L*(1 + b^2 - 2*b*(4 + 3*Nc^2)) - 
          2*b*Nc*Nl)*G[{y^(-1), y^(-1), 1}, b])/(3*b) - 
       16*L*Nc*G[{y^(-1), y^(-1), -y^(-1)}, b] + 
       (8*Nc*(9*L*(2 + Nc^2) + Nc*(-7*Nc + Nl))*G[{y^(-1), y^(-1), y^(-1)}, 
          b])/3 + ((3*(1 + b^2)^2)/(2*b^2*Nc) + 
         (2 + b^(-2) + 8/b + 8*b + b^2)*Nc + 6*Nc^3)*G[{-1, -1, -1, -1}, b] - 
       ((3 + 2*Nc^2 + 16*b*Nc^2 + 16*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*G[{-1, -1, -1, 1}, b])/(2*b^2*Nc) - 
       ((1 + 3*Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 + b^4*(1 + 3*Nc^2) + 
          2*b^2*(1 + 3*Nc^2 + Nc^4))*G[{-1, -1, 0, -1}, b])/(b^2*Nc) + 
       ((2 + b^(-2) + b^2)/Nc + (3*(1 + b)^2*(1 + b^2)*Nc)/b^2 - 2*Nc^3)*
        G[{-1, -1, 0, 1}, b] + (2*Nc*(1 + b^2 + b*Nc^2)*
         G[{-1, -1, 0, -y^(-1)}, b])/b + (2*Nc*(1 + b^2 + b*Nc^2)*
         G[{-1, -1, 0, y^(-1)}, b])/b + 
       ((-1 + 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 - 2*b^2*(1 - 2*Nc^2)^2 + 
          b^4*(-1 + 4*Nc^2))*G[{-1, -1, 1, -1}, b])/(2*b^2*Nc) + 
       ((1 - 4*Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^4*(1 - 4*Nc^2) + 
          2*b^2*(1 - 2*Nc^2)^2)*G[{-1, -1, 1, 1}, b])/(2*b^2*Nc) + 
       (Nc/b + b*Nc)*G[{-1, -1, -y^(-1), -1}, b] + Nc*(b^(-1) + b + 2*Nc^2)*
        G[{-1, -1, -y^(-1), 1}, b] - (2*Nc*(1 + b^2 + b*Nc^2)*
         G[{-1, -1, -y^(-1), -y^(-1)}, b])/b + (Nc/b + b*Nc)*
        G[{-1, -1, y^(-1), -1}, b] + Nc*(b^(-1) + b + 2*Nc^2)*
        G[{-1, -1, y^(-1), 1}, b] - (2*Nc*(1 + b^2 + b*Nc^2)*
         G[{-1, -1, y^(-1), y^(-1)}, b])/b - 
       (2*(1 + Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + Nc^4))*G[{-1, 0, -1, -1}, b])/(b^2*Nc) + 
       (2*(1 + Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + Nc^4))*G[{-1, 0, -1, 1}, b])/(b^2*Nc) + 
       (2*(1 + b^2)*Nc*G[{-1, 0, -1, -y^(-1)}, b])/b + 
       (2*(1 + b^2)*Nc*G[{-1, 0, -1, y^(-1)}, b])/b + 
       (3*(1 + b^2)^2*Nc*G[{-1, 0, 0, -1}, b])/b^2 - 
       (3*(1 + b^2)^2*Nc*G[{-1, 0, 0, 1}, b])/b^2 + 
       (2*(1 - Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 - b^4*(-1 + Nc^2) + 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{-1, 0, 1, -1}, b])/(b^2*Nc) + 
       (2*(-1 + Nc^2 + b^4*(-1 + Nc^2) + 2*b^2*(-1 + Nc^2 + 2*Nc^4))*
         G[{-1, 0, 1, 1}, b])/(b^2*Nc) - (2*Nc*(1 + b^2 + 3*b*Nc^2)*
         G[{-1, 0, 1, -y^(-1)}, b])/b - (2*Nc*(1 + b^2 + 3*b*Nc^2)*
         G[{-1, 0, 1, y^(-1)}, b])/b + 
       (2*(1 + b^2)*Nc*G[{-1, 0, -y^(-1), -1}, b])/b - 
       (2*Nc*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, -y^(-1), 1}, b])/b + 
       6*Nc^3*G[{-1, 0, -y^(-1), -y^(-1)}, b] + 
       (2*(1 + b^2)*Nc*G[{-1, 0, y^(-1), -1}, b])/b - 
       (2*Nc*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, y^(-1), 1}, b])/b + 
       6*Nc^3*G[{-1, 0, y^(-1), y^(-1)}, b] + 
       ((1 + b^4 - 16*b*Nc^2 - 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{-1, 1, -1, -1}, b])/(2*b^2*Nc) - 
       ((1 + b^4 - 16*b*Nc^2 - 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{-1, 1, -1, 1}, b])/(2*b^2*Nc) + 
       ((1 - Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 - b^4*(-1 + Nc^2) + 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{-1, 1, 0, -1}, b])/(b^2*Nc) + 
       ((-1 + Nc^2 - 6*b*Nc^2 - 6*b^3*Nc^2 + b^4*(-1 + Nc^2) + 
          2*b^2*(-1 + Nc^2 + Nc^4))*G[{-1, 1, 0, 1}, b])/(b^2*Nc) - 
       (2*Nc*(1 + b^2 + b*Nc^2)*G[{-1, 1, 0, -y^(-1)}, b])/b - 
       (2*Nc*(1 + b^2 + b*Nc^2)*G[{-1, 1, 0, y^(-1)}, b])/b - 
       ((3 + 2*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          b^2*(6 + 4*Nc^2 - 12*Nc^4))*G[{-1, 1, 1, -1}, b])/(2*b^2*Nc) + 
       ((3*(1 + b^2)^2)/(2*b^2*Nc) + ((1 + b)^2*(1 + b^2)*Nc)/b^2 - 6*Nc^3)*
        G[{-1, 1, 1, 1}, b] - (Nc*(1 + b^2 + 2*b*Nc^2)*
         G[{-1, 1, -y^(-1), -1}, b])/b - 
       ((1 + b^2)*Nc*G[{-1, 1, -y^(-1), 1}, b])/b + 
       (2*Nc*(1 + b^2 + b*Nc^2)*G[{-1, 1, -y^(-1), -y^(-1)}, b])/b - 
       (Nc*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, y^(-1), -1}, b])/b - 
       ((1 + b^2)*Nc*G[{-1, 1, y^(-1), 1}, b])/b + 
       (2*Nc*(1 + b^2 + b*Nc^2)*G[{-1, 1, y^(-1), y^(-1)}, b])/b + 
       ((2*Nc)/b + 2*b*Nc + Nc^3)*G[{-1, -y^(-1), -1, -1}, b] - 
       Nc^3*G[{-1, -y^(-1), -1, 1}, b] - (Nc*(2 + 2*b^2 + b*Nc^2)*
         G[{-1, -y^(-1), -1, -y^(-1)}, b])/b + 
       Nc^3*G[{-1, -y^(-1), -1, y^(-1)}, b] + 
       2*Nc^3*G[{-1, -y^(-1), 0, -y^(-1)}, b] - 
       2*Nc^3*G[{-1, -y^(-1), 0, y^(-1)}, b] - 
       3*Nc^3*G[{-1, -y^(-1), 1, -1}, b] + ((-2*Nc)/b - 2*b*Nc - 3*Nc^3)*
        G[{-1, -y^(-1), 1, 1}, b] + ((2*Nc)/b + 2*b*Nc + 5*Nc^3)*
        G[{-1, -y^(-1), 1, -y^(-1)}, b] + Nc^3*G[{-1, -y^(-1), 1, y^(-1)}, 
         b] + 2*Nc*(-b^(-1) - b + Nc^2)*G[{-1, -y^(-1), -y^(-1), -1}, b] + 
       2*Nc*(b^(-1) + b + 2*Nc^2)*G[{-1, -y^(-1), -y^(-1), 1}, b] - 
       6*Nc^3*G[{-1, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       ((2*Nc)/b + 2*b*Nc + Nc^3)*G[{-1, y^(-1), -1, -1}, b] - 
       Nc^3*G[{-1, y^(-1), -1, 1}, b] + Nc^3*G[{-1, y^(-1), -1, -y^(-1)}, 
         b] - (Nc*(2 + 2*b^2 + b*Nc^2)*G[{-1, y^(-1), -1, y^(-1)}, b])/b - 
       2*Nc^3*G[{-1, y^(-1), 0, -y^(-1)}, b] + 
       2*Nc^3*G[{-1, y^(-1), 0, y^(-1)}, b] - 
       3*Nc^3*G[{-1, y^(-1), 1, -1}, b] + ((-2*Nc)/b - 2*b*Nc - 3*Nc^3)*
        G[{-1, y^(-1), 1, 1}, b] + Nc^3*G[{-1, y^(-1), 1, -y^(-1)}, b] + 
       ((2*Nc)/b + 2*b*Nc + 5*Nc^3)*G[{-1, y^(-1), 1, y^(-1)}, b] + 
       2*Nc*(-b^(-1) - b + Nc^2)*G[{-1, y^(-1), y^(-1), -1}, b] + 
       2*Nc*(b^(-1) + b + 2*Nc^2)*G[{-1, y^(-1), y^(-1), 1}, b] - 
       6*Nc^3*G[{-1, y^(-1), y^(-1), y^(-1)}, b] - 
       ((3 + 2*Nc^2 + 14*b*Nc^2 + 14*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*G[{0, -1, -1, -1}, b])/(b^2*Nc) + 
       ((3 + 2*Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          b^2*(6 + 4*Nc^2 + 4*Nc^4))*G[{0, -1, -1, 1}, b])/(b^2*Nc) + 
       2*Nc*(b^(-1) + b + 2*Nc^2)*G[{0, -1, -1, -y^(-1)}, b] + 
       2*Nc*(b^(-1) + b + 2*Nc^2)*G[{0, -1, -1, y^(-1)}, b] + 
       (2*(1 + Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + 2*Nc^4))*G[{0, -1, 0, -1}, b])/(b^2*Nc) - 
       (2*(1 + Nc^2 + b^4*(1 + Nc^2) + b^2*(2 + 2*Nc^2 - 4*Nc^4))*
         G[{0, -1, 0, 1}, b])/(b^2*Nc) - (4*Nc*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, 0, -y^(-1)}, b])/b - (4*Nc*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, 0, y^(-1)}, b])/b + ((2 + b^(-2) + b^2)/Nc + 
         (-4 - 2/b^2 + 6/b + 6*b - 2*b^2)*Nc + 4*Nc^3)*G[{0, -1, 1, -1}, b] + 
       ((-1 + 2*Nc^2 - 2*b*Nc^2 - 2*b^3*Nc^2 + b^4*(-1 + 2*Nc^2) + 
          b^2*(-2 + 4*Nc^2 + 4*Nc^4))*G[{0, -1, 1, 1}, b])/(b^2*Nc) - 
       (2*Nc*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 1, -y^(-1)}, b])/b - 
       (2*Nc*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 1, y^(-1)}, b])/b - 
       (4*Nc*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, -y^(-1), 1}, b])/b + 
       4*Nc*(b^(-1) + b + 2*Nc^2)*G[{0, -1, -y^(-1), -y^(-1)}, b] - 
       (4*Nc*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, y^(-1), 1}, b])/b + 
       4*Nc*(b^(-1) + b + 2*Nc^2)*G[{0, -1, y^(-1), y^(-1)}, b] + 
       (4*(1 + b^4 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^2*(2 + 3*Nc^4))*
         G[{0, 0, -1, -1}, b])/(b^2*Nc) - (4*(1 + b^4 - 2*b^2*(-1 + Nc^4))*
         G[{0, 0, -1, 1}, b])/(b^2*Nc) - (2*Nc*(4 + 4*b^2 + 5*b*Nc^2)*
         G[{0, 0, -1, -y^(-1)}, b])/b - (2*Nc*(4 + 4*b^2 + 5*b*Nc^2)*
         G[{0, 0, -1, y^(-1)}, b])/b - (4*(1 + b^4 - 2*b^2*(-1 + Nc^4))*
         G[{0, 0, 1, -1}, b])/(b^2*Nc) + 
       (4*(1 + b^4 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^2*(2 + 3*Nc^4))*
         G[{0, 0, 1, 1}, b])/(b^2*Nc) + ((8*Nc)/b + 8*b*Nc - 10*Nc^3)*
        G[{0, 0, 1, -y^(-1)}, b] + ((8*Nc)/b + 8*b*Nc - 10*Nc^3)*
        G[{0, 0, 1, y^(-1)}, b] - (2*Nc*(4 + 4*b^2 + 5*b*Nc^2)*
         G[{0, 0, -y^(-1), -1}, b])/b + ((8*Nc)/b + 8*b*Nc - 10*Nc^3)*
        G[{0, 0, -y^(-1), 1}, b] + 4*Nc*(16 + 5*Nc^2)*
        G[{0, 0, -y^(-1), -y^(-1)}, b] - 64*Nc*G[{0, 0, -y^(-1), y^(-1)}, 
         b] - (2*Nc*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, y^(-1), -1}, b])/b + 
       ((8*Nc)/b + 8*b*Nc - 10*Nc^3)*G[{0, 0, y^(-1), 1}, b] - 
       64*Nc*G[{0, 0, y^(-1), -y^(-1)}, b] + 4*Nc*(16 + 5*Nc^2)*
        G[{0, 0, y^(-1), y^(-1)}, b] + 
       ((-1 + 2*Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 + b^4*(-1 + 2*Nc^2) + 
          b^2*(-2 + 4*Nc^2 + 4*Nc^4))*G[{0, 1, -1, -1}, b])/(b^2*Nc) + 
       ((2 + b^(-2) + b^2)/Nc - (2*(1 + 3*b + 2*b^2 + 3*b^3 + b^4)*Nc)/b^2 + 
         4*Nc^3)*G[{0, 1, -1, 1}, b] + 2*Nc*(b^(-1) + b - 2*Nc^2)*
        G[{0, 1, -1, -y^(-1)}, b] + 2*Nc*(b^(-1) + b - 2*Nc^2)*
        G[{0, 1, -1, y^(-1)}, b] - (2*(1 + Nc^2 + b^4*(1 + Nc^2) + 
          b^2*(2 + 2*Nc^2 - 4*Nc^4))*G[{0, 1, 0, -1}, b])/(b^2*Nc) + 
       (2*(1 + Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + 2*Nc^4))*G[{0, 1, 0, 1}, b])/(b^2*Nc) + 
       4*Nc*(b^(-1) + b - 2*Nc^2)*G[{0, 1, 0, -y^(-1)}, b] + 
       4*Nc*(b^(-1) + b - 2*Nc^2)*G[{0, 1, 0, y^(-1)}, b] + 
       ((3 + 2*Nc^2 - 10*b*Nc^2 - 10*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          b^2*(6 + 4*Nc^2 + 4*Nc^4))*G[{0, 1, 1, -1}, b])/(b^2*Nc) - 
       ((3 + 2*Nc^2 - 14*b*Nc^2 - 14*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*G[{0, 1, 1, 1}, b])/(b^2*Nc) + 
       ((-2*Nc)/b - 2*b*Nc + 4*Nc^3)*G[{0, 1, 1, -y^(-1)}, b] + 
       ((-2*Nc)/b - 2*b*Nc + 4*Nc^3)*G[{0, 1, 1, y^(-1)}, b] + 
       4*Nc*(b^(-1) + b - 2*Nc^2)*G[{0, 1, -y^(-1), -1}, b] + 
       ((-4*Nc)/b - 4*b*Nc + 8*Nc^3)*G[{0, 1, -y^(-1), -y^(-1)}, b] + 
       4*Nc*(b^(-1) + b - 2*Nc^2)*G[{0, 1, y^(-1), -1}, b] + 
       ((-4*Nc)/b - 4*b*Nc + 8*Nc^3)*G[{0, 1, y^(-1), y^(-1)}, b] - 
       (2*Nc*(1 + b^2 + b*Nc^2)*G[{0, -y^(-1), -1, -1}, b])/b - 
       (2*Nc*(1 + b^2 + 4*b*Nc^2)*G[{0, -y^(-1), -1, 1}, b])/b + 
       (4*Nc*(1 + b^2 + b*(4 + 3*Nc^2))*G[{0, -y^(-1), -1, -y^(-1)}, b])/b - 
       2*Nc*(8 + Nc^2)*G[{0, -y^(-1), -1, y^(-1)}, b] - 
       (4*Nc*(1 + b^2 + 2*b*Nc^2)*G[{0, -y^(-1), 0, -1}, b])/b + 
       4*Nc*(b^(-1) + b - 2*Nc^2)*G[{0, -y^(-1), 0, 1}, b] + 
       4*Nc*(8 + 3*Nc^2)*G[{0, -y^(-1), 0, -y^(-1)}, b] + 
       4*Nc*(-8 + Nc^2)*G[{0, -y^(-1), 0, y^(-1)}, b] + 
       2*Nc*(b^(-1) + b - 4*Nc^2)*G[{0, -y^(-1), 1, -1}, b] + 
       2*Nc*(b^(-1) + b - Nc^2)*G[{0, -y^(-1), 1, 1}, b] + 
       4*Nc*(4 - b^(-1) - b + 3*Nc^2)*G[{0, -y^(-1), 1, -y^(-1)}, b] - 
       2*Nc*(8 + Nc^2)*G[{0, -y^(-1), 1, y^(-1)}, b] + 
       2*Nc*(16 + 2/b + 2*b + 9*Nc^2)*G[{0, -y^(-1), -y^(-1), -1}, b] + 
       2*Nc*(16 - 2/b - 2*b + 9*Nc^2)*G[{0, -y^(-1), -y^(-1), 1}, b] - 
       12*Nc*(8 + 3*Nc^2)*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       32*Nc*G[{0, -y^(-1), -y^(-1), y^(-1)}, b] - 
       32*Nc*G[{0, -y^(-1), y^(-1), -1}, b] - 
       32*Nc*G[{0, -y^(-1), y^(-1), 1}, b] + 
       32*Nc*G[{0, -y^(-1), y^(-1), -y^(-1)}, b] + 
       32*Nc*G[{0, -y^(-1), y^(-1), y^(-1)}, b] - 
       (2*Nc*(1 + b^2 + b*Nc^2)*G[{0, y^(-1), -1, -1}, b])/b - 
       (2*Nc*(1 + b^2 + 4*b*Nc^2)*G[{0, y^(-1), -1, 1}, b])/b - 
       2*Nc*(8 + Nc^2)*G[{0, y^(-1), -1, -y^(-1)}, b] + 
       (4*Nc*(1 + b^2 + b*(4 + 3*Nc^2))*G[{0, y^(-1), -1, y^(-1)}, b])/b - 
       (4*Nc*(1 + b^2 + 2*b*Nc^2)*G[{0, y^(-1), 0, -1}, b])/b + 
       4*Nc*(b^(-1) + b - 2*Nc^2)*G[{0, y^(-1), 0, 1}, b] + 
       4*Nc*(-8 + Nc^2)*G[{0, y^(-1), 0, -y^(-1)}, b] + 
       4*Nc*(8 + 3*Nc^2)*G[{0, y^(-1), 0, y^(-1)}, b] + 
       2*Nc*(b^(-1) + b - 4*Nc^2)*G[{0, y^(-1), 1, -1}, b] + 
       2*Nc*(b^(-1) + b - Nc^2)*G[{0, y^(-1), 1, 1}, b] - 
       2*Nc*(8 + Nc^2)*G[{0, y^(-1), 1, -y^(-1)}, b] + 
       4*Nc*(4 - b^(-1) - b + 3*Nc^2)*G[{0, y^(-1), 1, y^(-1)}, b] - 
       32*Nc*G[{0, y^(-1), -y^(-1), -1}, b] - 
       32*Nc*G[{0, y^(-1), -y^(-1), 1}, b] + 
       32*Nc*G[{0, y^(-1), -y^(-1), -y^(-1)}, b] + 
       32*Nc*G[{0, y^(-1), -y^(-1), y^(-1)}, b] + 
       2*Nc*(16 + 2/b + 2*b + 9*Nc^2)*G[{0, y^(-1), y^(-1), -1}, b] + 
       2*Nc*(16 - 2/b - 2*b + 9*Nc^2)*G[{0, y^(-1), y^(-1), 1}, b] + 
       32*Nc*G[{0, y^(-1), y^(-1), -y^(-1)}, b] - 12*Nc*(8 + 3*Nc^2)*
        G[{0, y^(-1), y^(-1), y^(-1)}, b] + ((3*(1 + b^2)^2)/(2*b^2*Nc) + 
         ((-1 + b)^2*(1 + b^2)*Nc)/b^2 - 6*Nc^3)*G[{1, -1, -1, -1}, b] - 
       ((3 + 2*Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          b^2*(6 + 4*Nc^2 - 12*Nc^4))*G[{1, -1, -1, 1}, b])/(2*b^2*Nc) + 
       ((-1 + Nc^2 + 6*b*Nc^2 + 6*b^3*Nc^2 + b^4*(-1 + Nc^2) + 
          2*b^2*(-1 + Nc^2 + Nc^4))*G[{1, -1, 0, -1}, b])/(b^2*Nc) - 
       ((-1 + Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 + b^4*(-1 + Nc^2) - 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{1, -1, 0, 1}, b])/(b^2*Nc) + 
       2*Nc*(b^(-1) + b - Nc^2)*G[{1, -1, 0, -y^(-1)}, b] + 
       2*Nc*(b^(-1) + b - Nc^2)*G[{1, -1, 0, y^(-1)}, b] - 
       ((1 + b^4 + 16*b*Nc^2 + 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{1, -1, 1, -1}, b])/(2*b^2*Nc) + 
       ((1 + b^4 + 16*b*Nc^2 + 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{1, -1, 1, 1}, b])/(2*b^2*Nc) + (Nc/b + b*Nc)*
        G[{1, -1, -y^(-1), -1}, b] + Nc*(b^(-1) + b - 2*Nc^2)*
        G[{1, -1, -y^(-1), 1}, b] + 2*Nc*(-b^(-1) - b + Nc^2)*
        G[{1, -1, -y^(-1), -y^(-1)}, b] + (Nc/b + b*Nc)*
        G[{1, -1, y^(-1), -1}, b] + Nc*(b^(-1) + b - 2*Nc^2)*
        G[{1, -1, y^(-1), 1}, b] + 2*Nc*(-b^(-1) - b + Nc^2)*
        G[{1, -1, y^(-1), y^(-1)}, b] + 
       (2*(-1 + Nc^2 + b^4*(-1 + Nc^2) + 2*b^2*(-1 + Nc^2 + 2*Nc^4))*
         G[{1, 0, -1, -1}, b])/(b^2*Nc) - 
       (2*(-1 + Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 + b^4*(-1 + Nc^2) - 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{1, 0, -1, 1}, b])/(b^2*Nc) + 
       2*Nc*(b^(-1) + b - 3*Nc^2)*G[{1, 0, -1, -y^(-1)}, b] + 
       2*Nc*(b^(-1) + b - 3*Nc^2)*G[{1, 0, -1, y^(-1)}, b] - 
       (3*(1 + b^2)^2*Nc*G[{1, 0, 0, -1}, b])/b^2 + 
       (3*(1 + b^2)^2*Nc*G[{1, 0, 0, 1}, b])/b^2 + 
       (2*(1 + Nc^2 - 2*b*Nc^2 - 2*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + Nc^4))*G[{1, 0, 1, -1}, b])/(b^2*Nc) - 
       (2*(1 + Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + Nc^4))*G[{1, 0, 1, 1}, b])/(b^2*Nc) - 
       (2*(1 + b^2)*Nc*G[{1, 0, 1, -y^(-1)}, b])/b - 
       (2*(1 + b^2)*Nc*G[{1, 0, 1, y^(-1)}, b])/b + 
       2*Nc*(b^(-1) + b - 3*Nc^2)*G[{1, 0, -y^(-1), -1}, b] - 
       (2*(1 + b^2)*Nc*G[{1, 0, -y^(-1), 1}, b])/b + 
       6*Nc^3*G[{1, 0, -y^(-1), -y^(-1)}, b] + 2*Nc*(b^(-1) + b - 3*Nc^2)*
        G[{1, 0, y^(-1), -1}, b] - (2*(1 + b^2)*Nc*G[{1, 0, y^(-1), 1}, b])/
        b + 6*Nc^3*G[{1, 0, y^(-1), y^(-1)}, b] + 
       ((1 - 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(1 - 4*Nc^2) + 
          2*b^2*(1 - 2*Nc^2)^2)*G[{1, 1, -1, -1}, b])/(2*b^2*Nc) - 
       ((1 - 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(1 - 4*Nc^2) + 
          2*b^2*(1 - 2*Nc^2)^2)*G[{1, 1, -1, 1}, b])/(2*b^2*Nc) + 
       ((2 + b^(-2) + b^2)/Nc + (3*(-1 + b)^2*(1 + b^2)*Nc)/b^2 - 2*Nc^3)*
        G[{1, 1, 0, -1}, b] - ((1 + 3*Nc^2 - 10*b*Nc^2 - 10*b^3*Nc^2 + 
          b^4*(1 + 3*Nc^2) + 2*b^2*(1 + 3*Nc^2 + Nc^4))*G[{1, 1, 0, 1}, b])/
        (b^2*Nc) + 2*Nc*(-b^(-1) - b + Nc^2)*G[{1, 1, 0, -y^(-1)}, b] + 
       2*Nc*(-b^(-1) - b + Nc^2)*G[{1, 1, 0, y^(-1)}, b] - 
       ((3 + 2*Nc^2 - 16*b*Nc^2 - 16*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*G[{1, 1, 1, -1}, b])/(2*b^2*Nc) + 
       ((3*(1 + b^2)^2)/(2*b^2*Nc) + (2 + b^(-2) - 8/b - 8*b + b^2)*Nc + 
         6*Nc^3)*G[{1, 1, 1, 1}, b] + (-(Nc/b) - b*Nc + 2*Nc^3)*
        G[{1, 1, -y^(-1), -1}, b] - ((1 + b^2)*Nc*G[{1, 1, -y^(-1), 1}, b])/
        b + 2*Nc*(b^(-1) + b - Nc^2)*G[{1, 1, -y^(-1), -y^(-1)}, b] + 
       (-(Nc/b) - b*Nc + 2*Nc^3)*G[{1, 1, y^(-1), -1}, b] - 
       ((1 + b^2)*Nc*G[{1, 1, y^(-1), 1}, b])/b + 2*Nc*(b^(-1) + b - Nc^2)*
        G[{1, 1, y^(-1), y^(-1)}, b] + ((2*Nc)/b + 2*b*Nc - 3*Nc^3)*
        G[{1, -y^(-1), -1, -1}, b] - 3*Nc^3*G[{1, -y^(-1), -1, 1}, b] + 
       ((-2*Nc)/b - 2*b*Nc + 5*Nc^3)*G[{1, -y^(-1), -1, -y^(-1)}, b] + 
       Nc^3*G[{1, -y^(-1), -1, y^(-1)}, b] + 
       2*Nc^3*G[{1, -y^(-1), 0, -y^(-1)}, b] - 
       2*Nc^3*G[{1, -y^(-1), 0, y^(-1)}, b] - 
       Nc^3*G[{1, -y^(-1), 1, -1}, b] + ((-2*Nc)/b - 2*b*Nc + Nc^3)*
        G[{1, -y^(-1), 1, 1}, b] + ((2*Nc)/b + 2*b*Nc - Nc^3)*
        G[{1, -y^(-1), 1, -y^(-1)}, b] + Nc^3*G[{1, -y^(-1), 1, y^(-1)}, b] + 
       ((-2*Nc)/b - 2*b*Nc + 4*Nc^3)*G[{1, -y^(-1), -y^(-1), -1}, b] + 
       (2*Nc*(1 + b^2 + b*Nc^2)*G[{1, -y^(-1), -y^(-1), 1}, b])/b - 
       6*Nc^3*G[{1, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       ((2*Nc)/b + 2*b*Nc - 3*Nc^3)*G[{1, y^(-1), -1, -1}, b] - 
       3*Nc^3*G[{1, y^(-1), -1, 1}, b] + Nc^3*G[{1, y^(-1), -1, -y^(-1)}, 
         b] + ((-2*Nc)/b - 2*b*Nc + 5*Nc^3)*G[{1, y^(-1), -1, y^(-1)}, b] - 
       2*Nc^3*G[{1, y^(-1), 0, -y^(-1)}, b] + 
       2*Nc^3*G[{1, y^(-1), 0, y^(-1)}, b] - Nc^3*G[{1, y^(-1), 1, -1}, b] + 
       ((-2*Nc)/b - 2*b*Nc + Nc^3)*G[{1, y^(-1), 1, 1}, b] + 
       Nc^3*G[{1, y^(-1), 1, -y^(-1)}, b] + ((2*Nc)/b + 2*b*Nc - Nc^3)*
        G[{1, y^(-1), 1, y^(-1)}, b] + ((-2*Nc)/b - 2*b*Nc + 4*Nc^3)*
        G[{1, y^(-1), y^(-1), -1}, b] + (2*Nc*(1 + b^2 + b*Nc^2)*
         G[{1, y^(-1), y^(-1), 1}, b])/b - 
       6*Nc^3*G[{1, y^(-1), y^(-1), y^(-1)}, b] + 3*Nc*(b^(-1) + b + 2*Nc^2)*
        G[{-y^(-1), -1, -1, -1}, b] - (Nc*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, -1, 1}, b])/b - (2*Nc*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, -1, -y^(-1)}, b])/b - 
       (2*Nc*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, 0, -1}, b])/b + 
       2*Nc*(b^(-1) + b - 2*Nc^2)*G[{-y^(-1), -1, 0, 1}, b] + 
       8*Nc*(2 + Nc^2)*G[{-y^(-1), -1, 0, -y^(-1)}, b] - 
       16*Nc*G[{-y^(-1), -1, 0, y^(-1)}, b] + Nc*(b^(-1) + b - 2*Nc^2)*
        G[{-y^(-1), -1, 1, -1}, b] + ((-3*Nc)/b - 3*b*Nc - 2*Nc^3)*
        G[{-y^(-1), -1, 1, 1}, b] + 2*Nc*(b^(-1) + b + 2*Nc^2)*
        G[{-y^(-1), -1, 1, -y^(-1)}, b] - (2*(1 - 4*b + b^2)*Nc*
         G[{-y^(-1), -1, -y^(-1), -1}, b])/b + 
       (2*Nc*(1 + b^2 + 4*b*(1 + Nc^2))*G[{-y^(-1), -1, -y^(-1), 1}, b])/b - 
       8*Nc*(2 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b] - 
       8*Nc*G[{-y^(-1), -1, y^(-1), -1}, b] - 
       8*Nc*G[{-y^(-1), -1, y^(-1), 1}, b] + 
       16*Nc*G[{-y^(-1), -1, y^(-1), y^(-1)}, b] - 
       (4*Nc*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 0, -1, -1}, b])/b - 
       8*Nc^3*G[{-y^(-1), 0, -1, 1}, b] + (4*Nc*(1 + b^2 + 4*b*(1 + Nc^2))*
         G[{-y^(-1), 0, -1, -y^(-1)}, b])/b - 
       16*Nc*G[{-y^(-1), 0, -1, y^(-1)}, b] - 
       8*Nc^3*G[{-y^(-1), 0, 1, -1}, b] + 4*Nc*(b^(-1) + b - 2*Nc^2)*
        G[{-y^(-1), 0, 1, 1}, b] - (4*Nc*(1 + b^2 - 4*b*(1 + Nc^2))*
         G[{-y^(-1), 0, 1, -y^(-1)}, b])/b - 16*Nc*G[{-y^(-1), 0, 1, y^(-1)}, 
         b] + (4*Nc*(1 + b^2 + 4*b*(1 + Nc^2))*G[{-y^(-1), 0, -y^(-1), -1}, 
          b])/b - (4*Nc*(1 + b^2 - 4*b*(1 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), 1}, b])/b - 32*Nc*(2 + Nc^2)*
        G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b] + 
       32*Nc*G[{-y^(-1), 0, -y^(-1), y^(-1)}, b] - 
       16*Nc*G[{-y^(-1), 0, y^(-1), -1}, b] - 
       16*Nc*G[{-y^(-1), 0, y^(-1), 1}, b] + 
       32*Nc*G[{-y^(-1), 0, y^(-1), -y^(-1)}, b] + 
       ((3*Nc)/b + 3*b*Nc - 2*Nc^3)*G[{-y^(-1), 1, -1, -1}, b] - 
       (Nc*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, -1, 1}, b])/b + 
       ((-2*Nc)/b - 2*b*Nc + 4*Nc^3)*G[{-y^(-1), 1, -1, -y^(-1)}, b] - 
       (2*Nc*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, 0, -1}, b])/b + 
       2*Nc*(b^(-1) + b - 2*Nc^2)*G[{-y^(-1), 1, 0, 1}, b] + 
       8*Nc*(2 + Nc^2)*G[{-y^(-1), 1, 0, -y^(-1)}, b] - 
       16*Nc*G[{-y^(-1), 1, 0, y^(-1)}, b] + Nc*(b^(-1) + b - 2*Nc^2)*
        G[{-y^(-1), 1, 1, -1}, b] + ((-3*Nc)/b - 3*b*Nc + 6*Nc^3)*
        G[{-y^(-1), 1, 1, 1}, b] + 2*Nc*(b^(-1) + b - 2*Nc^2)*
        G[{-y^(-1), 1, 1, -y^(-1)}, b] + 2*Nc*(4 - b^(-1) - b + 4*Nc^2)*
        G[{-y^(-1), 1, -y^(-1), -1}, b] + (2*(1 + 4*b + b^2)*Nc*
         G[{-y^(-1), 1, -y^(-1), 1}, b])/b - 8*Nc*(2 + Nc^2)*
        G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b] - 
       8*Nc*G[{-y^(-1), 1, y^(-1), -1}, b] - 8*Nc*G[{-y^(-1), 1, y^(-1), 1}, 
         b] + 16*Nc*G[{-y^(-1), 1, y^(-1), y^(-1)}, b] - 
       (2*Nc*(1 + b^2 - 2*b*(4 + Nc^2))*G[{-y^(-1), -y^(-1), -1, -1}, b])/b + 
       (2*Nc*(1 + b^2 + b*(8 + 6*Nc^2))*G[{-y^(-1), -y^(-1), -1, 1}, b])/b - 
       16*Nc*(2 + Nc^2)*G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b] + 
       4*Nc*(b^(-1) + b + 2*Nc^2)*G[{-y^(-1), -y^(-1), 0, -1}, b] + 
       ((-4*Nc)/b - 4*b*Nc + 8*Nc^3)*G[{-y^(-1), -y^(-1), 0, 1}, b] - 
       16*Nc*(2 + Nc^2)*G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b] + 
       32*Nc*G[{-y^(-1), -y^(-1), 0, y^(-1)}, b] + 
       2*Nc*(8 - b^(-1) - b + 6*Nc^2)*G[{-y^(-1), -y^(-1), 1, -1}, b] + 
       (2*Nc*(1 + b^2 + 2*b*(4 + Nc^2))*G[{-y^(-1), -y^(-1), 1, 1}, b])/b - 
       16*Nc*(2 + Nc^2)*G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b] - 
       24*Nc*(2 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), -1}, b] - 
       24*Nc*(2 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), 1}, b] + 
       48*Nc*(2 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b] + 
       16*Nc*G[{-y^(-1), -y^(-1), y^(-1), -1}, b] + 
       16*Nc*G[{-y^(-1), -y^(-1), y^(-1), 1}, b] - 
       32*Nc*G[{-y^(-1), -y^(-1), y^(-1), y^(-1)}, b] - 
       16*Nc*G[{-y^(-1), y^(-1), -1, -1}, b] - 
       16*Nc*G[{-y^(-1), y^(-1), -1, 1}, b] + 
       16*Nc*G[{-y^(-1), y^(-1), -1, -y^(-1)}, b] + 
       16*Nc*G[{-y^(-1), y^(-1), -1, y^(-1)}, b] - 
       16*Nc*G[{-y^(-1), y^(-1), 1, -1}, b] - 
       16*Nc*G[{-y^(-1), y^(-1), 1, 1}, b] + 
       16*Nc*G[{-y^(-1), y^(-1), 1, -y^(-1)}, b] + 
       16*Nc*G[{-y^(-1), y^(-1), 1, y^(-1)}, b] + 
       16*Nc*G[{-y^(-1), y^(-1), -y^(-1), -1}, b] + 
       16*Nc*G[{-y^(-1), y^(-1), -y^(-1), 1}, b] - 
       32*Nc*G[{-y^(-1), y^(-1), -y^(-1), y^(-1)}, b] + 
       16*Nc*G[{-y^(-1), y^(-1), y^(-1), -1}, b] + 
       16*Nc*G[{-y^(-1), y^(-1), y^(-1), 1}, b] - 
       32*Nc*G[{-y^(-1), y^(-1), y^(-1), -y^(-1)}, b] + 
       3*Nc*(b^(-1) + b + 2*Nc^2)*G[{y^(-1), -1, -1, -1}, b] - 
       (Nc*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, -1, 1}, b])/b - 
       (2*Nc*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, -1, y^(-1)}, b])/b - 
       (2*Nc*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, 0, -1}, b])/b + 
       2*Nc*(b^(-1) + b - 2*Nc^2)*G[{y^(-1), -1, 0, 1}, b] - 
       16*Nc*G[{y^(-1), -1, 0, -y^(-1)}, b] + 8*Nc*(2 + Nc^2)*
        G[{y^(-1), -1, 0, y^(-1)}, b] + Nc*(b^(-1) + b - 2*Nc^2)*
        G[{y^(-1), -1, 1, -1}, b] + ((-3*Nc)/b - 3*b*Nc - 2*Nc^3)*
        G[{y^(-1), -1, 1, 1}, b] + 2*Nc*(b^(-1) + b + 2*Nc^2)*
        G[{y^(-1), -1, 1, y^(-1)}, b] - 8*Nc*G[{y^(-1), -1, -y^(-1), -1}, 
         b] - 8*Nc*G[{y^(-1), -1, -y^(-1), 1}, b] + 
       16*Nc*G[{y^(-1), -1, -y^(-1), -y^(-1)}, b] - 
       (2*(1 - 4*b + b^2)*Nc*G[{y^(-1), -1, y^(-1), -1}, b])/b + 
       (2*Nc*(1 + b^2 + 4*b*(1 + Nc^2))*G[{y^(-1), -1, y^(-1), 1}, b])/b - 
       8*Nc*(2 + Nc^2)*G[{y^(-1), -1, y^(-1), y^(-1)}, b] - 
       (4*Nc*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), 0, -1, -1}, b])/b - 
       8*Nc^3*G[{y^(-1), 0, -1, 1}, b] - 16*Nc*G[{y^(-1), 0, -1, -y^(-1)}, 
         b] + (4*Nc*(1 + b^2 + 4*b*(1 + Nc^2))*G[{y^(-1), 0, -1, y^(-1)}, b])/
        b - 8*Nc^3*G[{y^(-1), 0, 1, -1}, b] + 4*Nc*(b^(-1) + b - 2*Nc^2)*
        G[{y^(-1), 0, 1, 1}, b] - 16*Nc*G[{y^(-1), 0, 1, -y^(-1)}, b] - 
       (4*Nc*(1 + b^2 - 4*b*(1 + Nc^2))*G[{y^(-1), 0, 1, y^(-1)}, b])/b - 
       16*Nc*G[{y^(-1), 0, -y^(-1), -1}, b] - 
       16*Nc*G[{y^(-1), 0, -y^(-1), 1}, b] + 
       32*Nc*G[{y^(-1), 0, -y^(-1), y^(-1)}, b] + 
       (4*Nc*(1 + b^2 + 4*b*(1 + Nc^2))*G[{y^(-1), 0, y^(-1), -1}, b])/b - 
       (4*Nc*(1 + b^2 - 4*b*(1 + Nc^2))*G[{y^(-1), 0, y^(-1), 1}, b])/b + 
       32*Nc*G[{y^(-1), 0, y^(-1), -y^(-1)}, b] - 32*Nc*(2 + Nc^2)*
        G[{y^(-1), 0, y^(-1), y^(-1)}, b] + ((3*Nc)/b + 3*b*Nc - 2*Nc^3)*
        G[{y^(-1), 1, -1, -1}, b] - (Nc*(1 + b^2 + 2*b*Nc^2)*
         G[{y^(-1), 1, -1, 1}, b])/b + ((-2*Nc)/b - 2*b*Nc + 4*Nc^3)*
        G[{y^(-1), 1, -1, y^(-1)}, b] - (2*Nc*(1 + b^2 + 2*b*Nc^2)*
         G[{y^(-1), 1, 0, -1}, b])/b + 2*Nc*(b^(-1) + b - 2*Nc^2)*
        G[{y^(-1), 1, 0, 1}, b] - 16*Nc*G[{y^(-1), 1, 0, -y^(-1)}, b] + 
       8*Nc*(2 + Nc^2)*G[{y^(-1), 1, 0, y^(-1)}, b] + 
       Nc*(b^(-1) + b - 2*Nc^2)*G[{y^(-1), 1, 1, -1}, b] + 
       ((-3*Nc)/b - 3*b*Nc + 6*Nc^3)*G[{y^(-1), 1, 1, 1}, b] + 
       2*Nc*(b^(-1) + b - 2*Nc^2)*G[{y^(-1), 1, 1, y^(-1)}, b] - 
       8*Nc*G[{y^(-1), 1, -y^(-1), -1}, b] - 8*Nc*G[{y^(-1), 1, -y^(-1), 1}, 
         b] + 16*Nc*G[{y^(-1), 1, -y^(-1), -y^(-1)}, b] + 
       2*Nc*(4 - b^(-1) - b + 4*Nc^2)*G[{y^(-1), 1, y^(-1), -1}, b] + 
       (2*(1 + 4*b + b^2)*Nc*G[{y^(-1), 1, y^(-1), 1}, b])/b - 
       8*Nc*(2 + Nc^2)*G[{y^(-1), 1, y^(-1), y^(-1)}, b] - 
       16*Nc*G[{y^(-1), -y^(-1), -1, -1}, b] - 
       16*Nc*G[{y^(-1), -y^(-1), -1, 1}, b] + 
       16*Nc*G[{y^(-1), -y^(-1), -1, -y^(-1)}, b] + 
       16*Nc*G[{y^(-1), -y^(-1), -1, y^(-1)}, b] - 
       16*Nc*G[{y^(-1), -y^(-1), 1, -1}, b] - 
       16*Nc*G[{y^(-1), -y^(-1), 1, 1}, b] + 
       16*Nc*G[{y^(-1), -y^(-1), 1, -y^(-1)}, b] + 
       16*Nc*G[{y^(-1), -y^(-1), 1, y^(-1)}, b] + 
       16*Nc*G[{y^(-1), -y^(-1), -y^(-1), -1}, b] + 
       16*Nc*G[{y^(-1), -y^(-1), -y^(-1), 1}, b] - 
       32*Nc*G[{y^(-1), -y^(-1), -y^(-1), y^(-1)}, b] + 
       16*Nc*G[{y^(-1), -y^(-1), y^(-1), -1}, b] + 
       16*Nc*G[{y^(-1), -y^(-1), y^(-1), 1}, b] - 
       32*Nc*G[{y^(-1), -y^(-1), y^(-1), -y^(-1)}, b] - 
       (2*Nc*(1 + b^2 - 2*b*(4 + Nc^2))*G[{y^(-1), y^(-1), -1, -1}, b])/b + 
       (2*Nc*(1 + b^2 + b*(8 + 6*Nc^2))*G[{y^(-1), y^(-1), -1, 1}, b])/b - 
       16*Nc*(2 + Nc^2)*G[{y^(-1), y^(-1), -1, y^(-1)}, b] + 
       4*Nc*(b^(-1) + b + 2*Nc^2)*G[{y^(-1), y^(-1), 0, -1}, b] + 
       ((-4*Nc)/b - 4*b*Nc + 8*Nc^3)*G[{y^(-1), y^(-1), 0, 1}, b] + 
       32*Nc*G[{y^(-1), y^(-1), 0, -y^(-1)}, b] - 16*Nc*(2 + Nc^2)*
        G[{y^(-1), y^(-1), 0, y^(-1)}, b] + 2*Nc*(8 - b^(-1) - b + 6*Nc^2)*
        G[{y^(-1), y^(-1), 1, -1}, b] + (2*Nc*(1 + b^2 + 2*b*(4 + Nc^2))*
         G[{y^(-1), y^(-1), 1, 1}, b])/b - 16*Nc*(2 + Nc^2)*
        G[{y^(-1), y^(-1), 1, y^(-1)}, b] + 
       16*Nc*G[{y^(-1), y^(-1), -y^(-1), -1}, b] + 
       16*Nc*G[{y^(-1), y^(-1), -y^(-1), 1}, b] - 
       32*Nc*G[{y^(-1), y^(-1), -y^(-1), -y^(-1)}, b] - 
       24*Nc*(2 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), -1}, b] - 
       24*Nc*(2 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), 1}, b] + 
       48*Nc*(2 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b] + 
       (2*Nc*Pi^2*Log[2])/b + 2*b*Nc*Pi^2*Log[2] + 16*Nc*Zeta[3] - 
       (56*Nc^3*Zeta[3])/9 + 12*L*Nc^3*Zeta[3] + (2*Nc^2*Nl*Zeta[3])/9 + 
       (Nc*G[{-y^(-1)}, b]*(108*L^3*Nc^2 + 6*L*Nc*(67*Nc - 10*Nl) - 
          9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
          2*Nc*(28*Nl + Nc*(-202 + 135*Zeta[3]))))/54 + 
       (Nc*G[{y^(-1)}, b]*(108*L^3*Nc^2 + 6*L*Nc*(67*Nc - 10*Nl) - 
          9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
          2*Nc*(28*Nl + Nc*(-202 + 135*Zeta[3]))))/54 - 
       (G[{1}, b]*(54*b^4*Nc^2*Pi^2*(L - 2*Log[2]) + 54*Nc^2*Pi^2*
           (2 + L - 2*Log[2]) + 2*b^2*Nc^2*(108*L^3*Nc^2 + 56*Nc*Nl - 
            9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 6*L*(67*Nc^2 - 10*Nc*Nl + 
              9*Pi^2) - 54*Pi^2*(1 + 2*Log[2]) + Nc^2*(-404 + 270*Zeta[3])) - 
          b*(108*L^3*Nc^2 + 9*L^2*(12 + Nc^2 - 24*Nc^4 + 2*Nc*Nl) + 
            6*L*(36 + 102*Nc^4 + 2*Nc*Nl - 12*Nc^3*Nl + Nc^2*(-71 + 
                15*Pi^2)) + 4*Nc*(-16*Nl + 30*Nc^2*Nl + 3*Nc^3*(-49 + 
                3*Pi^2) + 2*Nc*(23 + 9*Pi^2 + 108*Zeta[3]))) - 
          b^3*(108*L^3*Nc^2 - 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            6*L*Nc*(-10*Nl + Nc*(67 + 15*Pi^2)) + 
            4*Nc*(14*Nl + Nc*(-101 - 27*Pi^2 + 216*Zeta[3])))))/
        (108*b^2*Nc) + (G[{-1}, b]*(54*b^4*Nc^2*Pi^2*(L - 2*Log[2]) + 
          54*Nc^2*Pi^2*(2 + L - 2*Log[2]) - 2*b^2*Nc^2*(108*L^3*Nc^2 + 
            56*Nc*Nl - 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            6*L*(67*Nc^2 - 10*Nc*Nl - 9*Pi^2) + 54*Pi^2*(1 + 2*Log[2]) + 
            Nc^2*(-404 + 270*Zeta[3])) - b^3*(108*L^3*Nc^2 - 
            9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 6*L*Nc*(-10*Nl + 
              Nc*(67 + 15*Pi^2)) + 4*Nc*(14*Nl + Nc*(-101 + 27*Pi^2 + 
                216*Zeta[3]))) - b*(108*L^3*Nc^2 + 
            9*L^2*(12 + Nc^2 - 24*Nc^4 + 2*Nc*Nl) + 
            6*L*(36 + 102*Nc^4 + 2*Nc*Nl - 12*Nc^3*Nl + Nc^2*(-71 + 
                15*Pi^2)) + 4*Nc*(-16*Nl + 30*Nc^2*Nl + 3*Nc^3*(-49 + 
                3*Pi^2) + Nc*(46 + 72*Pi^2 + 216*Zeta[3])))))/(108*b^2*Nc), 
      (-4*(-1 + b^2)*Nc*(-4 + Nc^2)*y*G[{-1, -1}, b])/(-1 + b^2*y^2) + 
       ((-4 + Nc^2)*(-6*L*(-1 + Nc^2)*(1 + b*y) + 3*L^2*(1 + b^2 + 2*b*Nc^2)*
           (1 + b*y) + Nc^2*(-6 + b*Pi^2 + b^2*(6 + Pi^2*y)))*
         G[{-1, -y^(-1)}, b])/(3*b*Nc*(1 + b*y)) - 
       ((-4 + Nc^2)*(-6*L*(-1 + Nc^2)*(-1 + b*y) + 3*L^2*(1 + b^2 + 2*b*Nc^2)*
           (-1 + b*y) + Nc^2*(6 - b*Pi^2 + b^2*(-6 + Pi^2*y)))*
         G[{-1, y^(-1)}, b])/(3*b*Nc*(-1 + b*y)) + 
       (4*(-1 + b^2)*Nc*(-4 + Nc^2)*y*G[{0, -1}, b])/(-1 + b^2*y^2) - 
       (4*(-1 + b^2)*Nc*(-4 + Nc^2)*y*G[{0, 1}, b])/(-1 + b^2*y^2) + 
       (2*(-4 + Nc^2)*(18*L^2*Nc^2 + L*(18 - 51*Nc^2 + 6*Nc*Nl) + 
          Nc*(-10*Nl + Nc*(85 - 3*Pi^2)))*G[{0, -y^(-1)}, b])/(9*Nc) - 
       (2*(-4 + Nc^2)*(18*L^2*Nc^2 + L*(18 - 51*Nc^2 + 6*Nc*Nl) + 
          Nc*(-10*Nl + Nc*(85 - 3*Pi^2)))*G[{0, y^(-1)}, b])/(9*Nc) + 
       (4*(-1 + b^2)*Nc*(-4 + Nc^2)*y*G[{1, 1}, b])/(-1 + b^2*y^2) + 
       ((-4 + Nc^2)*(6*L*(-1 + Nc^2)*(1 + b*y) - 3*L^2*(1 + b^2 - 2*b*Nc^2)*
           (1 + b*y) + Nc^2*(6 + b*Pi^2 + b^2*(-6 + Pi^2*y)))*
         G[{1, -y^(-1)}, b])/(3*b*Nc*(1 + b*y)) + 
       ((-4 + Nc^2)*(-6*L*(-1 + Nc^2)*(-1 + b*y) + 3*L^2*(1 + b^2 - 2*b*Nc^2)*
           (-1 + b*y) + Nc^2*(6 + b*Pi^2 - b^2*(6 + Pi^2*y)))*
         G[{1, y^(-1)}, b])/(3*b*Nc*(-1 + b*y)) + 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 + 4*b*Nc^2) + 
          Nc*((-18 + 85*b)*Nc - 10*b*Nl) - 3*L*(6*(-1 + Nc^2) + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{-y^(-1), -1}, b])/(9*b*Nc) - 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 - 4*b*Nc^2) + 
          Nc*(-((18 + 85*b)*Nc) + 10*b*Nl) + 3*L*(6 - 6*Nc^2 + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{-y^(-1), 1}, b])/(9*b*Nc) - 
       (2*(-4 + Nc^2)*(36*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{-y^(-1), -y^(-1)}, b])/(9*Nc) - 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 + 4*b*Nc^2) + 
          Nc*((-18 + 85*b)*Nc - 10*b*Nl) - 3*L*(6*(-1 + Nc^2) + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{y^(-1), -1}, b])/(9*b*Nc) + 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 - 4*b*Nc^2) + 
          Nc*(-((18 + 85*b)*Nc) + 10*b*Nl) + 3*L*(6 - 6*Nc^2 + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{y^(-1), 1}, b])/(9*b*Nc) + 
       (2*(-4 + Nc^2)*(36*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{y^(-1), y^(-1)}, b])/(9*Nc) + 
       (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, -y^(-1)}, b])/(b*Nc) - 
       (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, 0, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, 0, y^(-1)}, b])/(b*Nc) - (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-1, 1, -y^(-1)}, b])/(b*Nc) + (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-1, 1, y^(-1)}, b])/(b*Nc) + ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2)*
         G[{-1, -y^(-1), -1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, -y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, -y^(-1), -y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2)*G[{-1, y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, y^(-1), y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{0, -1, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{0, -1, y^(-1)}, b])/(b*Nc) + (4*(-4 + Nc^2)*(11*Nc - 2*Nl)*
         G[{0, 0, -y^(-1)}, b])/3 - (4*(-4 + Nc^2)*(11*Nc - 2*Nl)*
         G[{0, 0, y^(-1)}, b])/3 + (2*(-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 
          2*L*(1 + b^2 - 2*b*Nc^2))*G[{0, 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{0, 1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 6*L*(1 + b^2 + 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{0, -y^(-1), -1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 6*L*(1 + b^2 - 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{0, -y^(-1), 1}, b])/(3*b*Nc) + 
       (8*(-4 + Nc^2)*((-7 + 6*L)*Nc + Nl)*G[{0, -y^(-1), -y^(-1)}, b])/3 + 
       (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 6*L*(1 + b^2 + 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{0, y^(-1), -1}, b])/(3*b*Nc) - 
       (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 6*L*(1 + b^2 - 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{0, y^(-1), 1}, b])/(3*b*Nc) - 
       (8*(-4 + Nc^2)*((-7 + 6*L)*Nc + Nl)*G[{0, y^(-1), y^(-1)}, b])/3 + 
       (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, -y^(-1)}, b])/(b*Nc) - 
       (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, 0, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, 0, y^(-1)}, b])/(b*Nc) - (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, 1, -y^(-1)}, b])/(b*Nc) + (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, 1, y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2 - 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, -y^(-1), -1}, b])/(b*Nc) + ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2)*
         G[{1, -y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, -y^(-1), -y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2 - 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, y^(-1), -1}, b])/(b*Nc) - ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2)*
         G[{1, y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, y^(-1), y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(12 + (-6 + 8*b)*Nc^2 + 3*L*(1 + b^2 + 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{-y^(-1), -1, -1}, b])/(3*b*Nc) - 
       ((-4 + Nc^2)*(3*L*(1 + b^2 + 6*b*Nc^2) + 2*b*Nc*(-4*Nc + Nl))*
         G[{-y^(-1), -1, 1}, b])/(3*b*Nc) + 
       ((-4 + Nc^2)*(4 - (2 + b)*Nc^2 + 2*L*(1 + b^2 + 4*b*Nc^2))*
         G[{-y^(-1), -1, -y^(-1)}, b])/(b*Nc) + Nc*(-4 + Nc^2)*
        G[{-y^(-1), -1, y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(3*L*(1 + b^2 + 2*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{-y^(-1), 0, -1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*(3*L*(1 + b^2 - 2*b*Nc^2) + 2*b*Nc*(7*Nc - Nl))*
         G[{-y^(-1), 0, 1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*((-25 + 12*L)*Nc + 4*Nl)*G[{-y^(-1), 0, -y^(-1)}, b])/
        3 - 2*Nc*(-4 + Nc^2)*G[{-y^(-1), 0, y^(-1)}, b] + 
       ((-4 + Nc^2)*(3*L*(1 + b^2 - 6*b*Nc^2) + 2*b*Nc*(4*Nc - Nl))*
         G[{-y^(-1), 1, -1}, b])/(3*b*Nc) + 
       ((-4 + Nc^2)*(12 - 2*(3 + 4*b)*Nc^2 + 3*L*(1 + b^2 - 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{-y^(-1), 1, 1}, b])/(3*b*Nc) - 
       ((-4 + Nc^2)*(4 + (-2 + b)*Nc^2 + 2*L*(1 + b^2 - 4*b*Nc^2))*
         G[{-y^(-1), 1, -y^(-1)}, b])/(b*Nc) + Nc*(-4 + Nc^2)*
        G[{-y^(-1), 1, y^(-1)}, b] + (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 
          3*L*(1 + b^2 + 6*b*Nc^2) + 2*b*Nc*Nl)*G[{-y^(-1), -y^(-1), -1}, b])/
        (3*b*Nc) - (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 
          3*L*(1 + b^2 - 6*b*Nc^2) - 2*b*Nc*Nl)*G[{-y^(-1), -y^(-1), 1}, b])/
        (3*b*Nc) - (8*(-4 + Nc^2)*((-7 + 9*L)*Nc + Nl)*
         G[{-y^(-1), -y^(-1), -y^(-1)}, b])/3 + 
       ((-4 + Nc^2)*(12 + (-6 + 8*b)*Nc^2 + 3*L*(1 + b^2 + 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{y^(-1), -1, -1}, b])/(3*b*Nc) + 
       ((-4 + Nc^2)*(3*L*(1 + b^2 + 6*b*Nc^2) + 2*b*Nc*(-4*Nc + Nl))*
         G[{y^(-1), -1, 1}, b])/(3*b*Nc) - Nc*(-4 + Nc^2)*
        G[{y^(-1), -1, -y^(-1)}, b] - 
       ((-4 + Nc^2)*(4 - (2 + b)*Nc^2 + 2*L*(1 + b^2 + 4*b*Nc^2))*
         G[{y^(-1), -1, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(3*L*(1 + b^2 + 2*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{y^(-1), 0, -1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*(-3*L*(1 + b^2 - 2*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{y^(-1), 0, 1}, b])/(3*b*Nc) + 2*Nc*(-4 + Nc^2)*
        G[{y^(-1), 0, -y^(-1)}, b] - (2*(-4 + Nc^2)*((-25 + 12*L)*Nc + 4*Nl)*
         G[{y^(-1), 0, y^(-1)}, b])/3 + 
       ((-4 + Nc^2)*(-3*L*(1 + b^2 - 6*b*Nc^2) + 2*b*Nc*(-4*Nc + Nl))*
         G[{y^(-1), 1, -1}, b])/(3*b*Nc) - 
       ((-4 + Nc^2)*(12 - 2*(3 + 4*b)*Nc^2 + 3*L*(1 + b^2 - 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{y^(-1), 1, 1}, b])/(3*b*Nc) - 
       Nc*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(4 + (-2 + b)*Nc^2 + 2*L*(1 + b^2 - 4*b*Nc^2))*
         G[{y^(-1), 1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 3*L*(1 + b^2 + 6*b*Nc^2) + 
          2*b*Nc*Nl)*G[{y^(-1), y^(-1), -1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 3*L*(1 + b^2 - 6*b*Nc^2) - 
          2*b*Nc*Nl)*G[{y^(-1), y^(-1), 1}, b])/(3*b*Nc) + 
       (8*(-4 + Nc^2)*((-7 + 9*L)*Nc + Nl)*G[{y^(-1), y^(-1), y^(-1)}, b])/
        3 - (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, 0, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, 0, y^(-1)}, b])/
        (b*Nc) - ((1 + b^2)*(-4 + Nc^2)*G[{-1, -1, -y^(-1), -1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, -y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) + ((1 + b^2)*(-4 + Nc^2)*G[{-1, -1, y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, y^(-1), y^(-1)}, b])/
        (b*Nc) - (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, -1, -y^(-1)}, b])/
        (b*Nc) + (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, -1, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, 1, -y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, 1, y^(-1)}, 
          b])/(b*Nc) - (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, -y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, -y^(-1), 1}, 
          b])/(b*Nc) - 6*Nc*(-4 + Nc^2)*G[{-1, 0, -y^(-1), -y^(-1)}, b] + 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, y^(-1), 1}, b])/(b*Nc) + 
       6*Nc*(-4 + Nc^2)*G[{-1, 0, y^(-1), y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, 0, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, 0, y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, -y^(-1), -1}, b])/(b*Nc) + 
       ((1 + b^2)*(-4 + Nc^2)*G[{-1, 1, -y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, y^(-1), -1}, b])/
        (b*Nc) - ((1 + b^2)*(-4 + Nc^2)*G[{-1, 1, y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, y^(-1), y^(-1)}, b])/
        (b*Nc) - ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, -y^(-1), -1, -1}, 
          b])/(b*Nc) - Nc*(-4 + Nc^2)*G[{-1, -y^(-1), -1, 1}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, -y^(-1), -1, -y^(-1)}, b])/
        (b*Nc) + Nc*(-4 + Nc^2)*G[{-1, -y^(-1), -1, y^(-1)}, b] + 
       2*Nc*(-4 + Nc^2)*G[{-1, -y^(-1), 0, -1}, b] + 
       2*Nc*(-4 + Nc^2)*G[{-1, -y^(-1), 0, 1}, b] - 2*Nc*(-4 + Nc^2)*
        G[{-1, -y^(-1), 0, -y^(-1)}, b] - 2*Nc*(-4 + Nc^2)*
        G[{-1, -y^(-1), 0, y^(-1)}, b] + Nc*(-4 + Nc^2)*
        G[{-1, -y^(-1), 1, -1}, b] + ((-4 + Nc^2)*(2 + 2*b^2 + 3*b*Nc^2)*
         G[{-1, -y^(-1), 1, 1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(2 + 2*b^2 + 5*b*Nc^2)*G[{-1, -y^(-1), 1, -y^(-1)}, b])/
        (b*Nc) + Nc*(-4 + Nc^2)*G[{-1, -y^(-1), 1, y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{-1, -y^(-1), -y^(-1), -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-1, -y^(-1), -y^(-1), 1}, b])/(b*Nc) + 6*Nc*(-4 + Nc^2)*
        G[{-1, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, y^(-1), -1, -1}, b])/(b*Nc) + 
       Nc*(-4 + Nc^2)*G[{-1, y^(-1), -1, 1}, b] - Nc*(-4 + Nc^2)*
        G[{-1, y^(-1), -1, -y^(-1)}, b] - ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*
         G[{-1, y^(-1), -1, y^(-1)}, b])/(b*Nc) - 2*Nc*(-4 + Nc^2)*
        G[{-1, y^(-1), 0, -1}, b] - 2*Nc*(-4 + Nc^2)*G[{-1, y^(-1), 0, 1}, 
         b] + 2*Nc*(-4 + Nc^2)*G[{-1, y^(-1), 0, -y^(-1)}, b] + 
       2*Nc*(-4 + Nc^2)*G[{-1, y^(-1), 0, y^(-1)}, b] - 
       Nc*(-4 + Nc^2)*G[{-1, y^(-1), 1, -1}, b] - 
       ((-4 + Nc^2)*(2 + 2*b^2 + 3*b*Nc^2)*G[{-1, y^(-1), 1, 1}, b])/(b*Nc) - 
       Nc*(-4 + Nc^2)*G[{-1, y^(-1), 1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 + 5*b*Nc^2)*G[{-1, y^(-1), 1, y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*
         G[{-1, y^(-1), y^(-1), -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, y^(-1), y^(-1), 1}, b])/
        (b*Nc) - 6*Nc*(-4 + Nc^2)*G[{-1, y^(-1), y^(-1), y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, -1, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, -1, y^(-1)}, 
          b])/(b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, 0, -y^(-1)}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 0, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 1, -y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 1, y^(-1)}, 
          b])/(b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, -y^(-1), 1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, y^(-1), 1}, 
          b])/(b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, y^(-1), y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, -1, -y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, -1, y^(-1)}, 
          b])/(b*Nc) - (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*
         G[{0, 0, 1, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*G[{0, 0, 1, y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, -y^(-1), -1}, 
          b])/(b*Nc) - (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*
         G[{0, 0, -y^(-1), 1}, b])/(b*Nc) - 20*Nc*(-4 + Nc^2)*
        G[{0, 0, -y^(-1), -y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*G[{0, 0, y^(-1), 1}, 
          b])/(b*Nc) + 20*Nc*(-4 + Nc^2)*G[{0, 0, y^(-1), y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -1, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -1, y^(-1)}, 
          b])/(b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{0, 1, 0, -y^(-1)}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, 0, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, 1, y^(-1)}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -y^(-1), -1}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{0, 1, -y^(-1), -y^(-1)}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, y^(-1), -1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, y^(-1), y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, -y^(-1), -1, -1}, 
          b])/(b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 6*b*Nc^2)*
         G[{0, -y^(-1), -1, 1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{0, -y^(-1), -1, -y^(-1)}, b])/
        (b*Nc) - 2*Nc*(-4 + Nc^2)*G[{0, -y^(-1), -1, y^(-1)}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, -y^(-1), 0, -1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, -y^(-1), 0, 1}, b])/(b*Nc) - 
       12*Nc*(-4 + Nc^2)*G[{0, -y^(-1), 0, -y^(-1)}, b] + 
       4*Nc*(-4 + Nc^2)*G[{0, -y^(-1), 0, y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - 6*b*Nc^2)*G[{0, -y^(-1), 1, -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, -y^(-1), 1, 1}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*
         G[{0, -y^(-1), 1, -y^(-1)}, b])/(b*Nc) - 2*Nc*(-4 + Nc^2)*
        G[{0, -y^(-1), 1, y^(-1)}, b] - (2*(-4 + Nc^2)*(2 + 2*b^2 + 9*b*Nc^2)*
         G[{0, -y^(-1), -y^(-1), -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 + 2*b^2 - 9*b*Nc^2)*G[{0, -y^(-1), -y^(-1), 1}, b])/
        (b*Nc) + 36*Nc*(-4 + Nc^2)*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, y^(-1), -1, -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 6*b*Nc^2)*G[{0, y^(-1), -1, 1}, b])/(b*Nc) + 
       2*Nc*(-4 + Nc^2)*G[{0, y^(-1), -1, -y^(-1)}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{0, y^(-1), -1, y^(-1)}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, y^(-1), 0, -1}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, y^(-1), 0, 1}, b])/
        (b*Nc) - 4*Nc*(-4 + Nc^2)*G[{0, y^(-1), 0, -y^(-1)}, b] + 
       12*Nc*(-4 + Nc^2)*G[{0, y^(-1), 0, y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - 6*b*Nc^2)*G[{0, y^(-1), 1, -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, y^(-1), 1, 1}, b])/(b*Nc) + 
       2*Nc*(-4 + Nc^2)*G[{0, y^(-1), 1, -y^(-1)}, b] - 
       (4*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{0, y^(-1), 1, y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(2 + 2*b^2 + 9*b*Nc^2)*
         G[{0, y^(-1), y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 + 2*b^2 - 9*b*Nc^2)*G[{0, y^(-1), y^(-1), 1}, b])/
        (b*Nc) - 36*Nc*(-4 + Nc^2)*G[{0, y^(-1), y^(-1), y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, 0, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, 0, y^(-1)}, b])/(b*Nc) - 
       ((1 + b^2)*(-4 + Nc^2)*G[{1, -1, -y^(-1), -1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, -y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) + ((1 + b^2)*(-4 + Nc^2)*G[{1, -1, y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, y^(-1), y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, -1, -y^(-1)}, 
          b])/(b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*
         G[{1, 0, -1, y^(-1)}, b])/(b*Nc) + 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, 1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, -y^(-1), -1}, b])/
        (b*Nc) + (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, -y^(-1), 1}, b])/(b*Nc) - 
       6*Nc*(-4 + Nc^2)*G[{1, 0, -y^(-1), -y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, y^(-1), -1}, b])/(b*Nc) - 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, y^(-1), 1}, b])/(b*Nc) + 
       6*Nc*(-4 + Nc^2)*G[{1, 0, y^(-1), y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, 0, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, 0, y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, 1, -y^(-1), -1}, b])/(b*Nc) + 
       ((1 + b^2)*(-4 + Nc^2)*G[{1, 1, -y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, 1, y^(-1), -1}, b])/
        (b*Nc) - ((1 + b^2)*(-4 + Nc^2)*G[{1, 1, y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, y^(-1), y^(-1)}, b])/
        (b*Nc) + ((-4 + Nc^2)*(-2 - 2*b^2 + 3*b*Nc^2)*G[{1, -y^(-1), -1, -1}, 
          b])/(b*Nc) + Nc*(-4 + Nc^2)*G[{1, -y^(-1), -1, 1}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 - 5*b*Nc^2)*G[{1, -y^(-1), -1, -y^(-1)}, b])/
        (b*Nc) + Nc*(-4 + Nc^2)*G[{1, -y^(-1), -1, y^(-1)}, b] + 
       2*Nc*(-4 + Nc^2)*G[{1, -y^(-1), 0, -1}, b] + 2*Nc*(-4 + Nc^2)*
        G[{1, -y^(-1), 0, 1}, b] - 2*Nc*(-4 + Nc^2)*
        G[{1, -y^(-1), 0, -y^(-1)}, b] - 2*Nc*(-4 + Nc^2)*
        G[{1, -y^(-1), 0, y^(-1)}, b] - Nc*(-4 + Nc^2)*G[{1, -y^(-1), 1, -1}, 
         b] + ((-4 + Nc^2)*(2 + 2*b^2 - b*Nc^2)*G[{1, -y^(-1), 1, 1}, b])/
        (b*Nc) + ((-4 + Nc^2)*(-2 - 2*b^2 + b*Nc^2)*
         G[{1, -y^(-1), 1, -y^(-1)}, b])/(b*Nc) + Nc*(-4 + Nc^2)*
        G[{1, -y^(-1), 1, y^(-1)}, b] + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, -y^(-1), -y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{1, -y^(-1), -y^(-1), 1}, b])/
        (b*Nc) + 6*Nc*(-4 + Nc^2)*G[{1, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 - 3*b*Nc^2)*G[{1, y^(-1), -1, -1}, b])/
        (b*Nc) - Nc*(-4 + Nc^2)*G[{1, y^(-1), -1, 1}, b] - 
       Nc*(-4 + Nc^2)*G[{1, y^(-1), -1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(-2 - 2*b^2 + 5*b*Nc^2)*G[{1, y^(-1), -1, y^(-1)}, b])/
        (b*Nc) - 2*Nc*(-4 + Nc^2)*G[{1, y^(-1), 0, -1}, b] - 
       2*Nc*(-4 + Nc^2)*G[{1, y^(-1), 0, 1}, b] + 2*Nc*(-4 + Nc^2)*
        G[{1, y^(-1), 0, -y^(-1)}, b] + 2*Nc*(-4 + Nc^2)*
        G[{1, y^(-1), 0, y^(-1)}, b] + Nc*(-4 + Nc^2)*G[{1, y^(-1), 1, -1}, 
         b] + ((-4 + Nc^2)*(-2 - 2*b^2 + b*Nc^2)*G[{1, y^(-1), 1, 1}, b])/
        (b*Nc) - Nc*(-4 + Nc^2)*G[{1, y^(-1), 1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 - b*Nc^2)*G[{1, y^(-1), 1, y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, y^(-1), y^(-1), -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{1, y^(-1), y^(-1), 1}, b])/
        (b*Nc) - 6*Nc*(-4 + Nc^2)*G[{1, y^(-1), y^(-1), y^(-1)}, b] - 
       (3*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, -1, -1}, b])/
        (b*Nc) + ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, -1, 1}, 
          b])/(b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, -1, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, 0, -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), -1, 0, 1}, 
          b])/(b*Nc) - 8*Nc*(-4 + Nc^2)*G[{-y^(-1), -1, 0, -y^(-1)}, b] - 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), -1, 1, -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(3 + 3*b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, 1, 1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, 1, -y^(-1)}, b])/(b*Nc) + 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*G[{-y^(-1), -1, -y^(-1), 1}, b])/
        (b*Nc) + 8*Nc*(-4 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 0, -1, -1}, b])/
        (b*Nc) + 8*Nc*(-4 + Nc^2)*G[{-y^(-1), 0, -1, 1}, b] - 
       (4*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*G[{-y^(-1), 0, -1, -y^(-1)}, b])/
        (b*Nc) + 8*Nc*(-4 + Nc^2)*G[{-y^(-1), 0, 1, -1}, b] - 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 0, 1, 1}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*G[{-y^(-1), 0, 1, -y^(-1)}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*
         G[{-y^(-1), 0, -y^(-1), -1}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*G[{-y^(-1), 0, -y^(-1), 1}, b])/
        (b*Nc) + 32*Nc*(-4 + Nc^2)*G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b] + 
       ((-4 + Nc^2)*(-3 - 3*b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, -1, -1}, b])/
        (b*Nc) + ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, -1, 1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{-y^(-1), 1, -1, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, 0, -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 0, 1}, 
          b])/(b*Nc) - 8*Nc*(-4 + Nc^2)*G[{-y^(-1), 1, 0, -y^(-1)}, b] - 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, -1}, b])/(b*Nc) + 
       (3*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*
         G[{-y^(-1), 1, -y^(-1), -1}, b])/(b*Nc) - 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{-y^(-1), 1, -y^(-1), 1}, b])/(b*Nc) + 
       8*Nc*(-4 + Nc^2)*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), -y^(-1), -1, -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 6*b*Nc^2)*
         G[{-y^(-1), -y^(-1), -1, 1}, b])/(b*Nc) + 16*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b] - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -y^(-1), 0, -1}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{-y^(-1), -y^(-1), 0, 1}, b])/(b*Nc) + 16*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - 6*b*Nc^2)*G[{-y^(-1), -y^(-1), 1, -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -y^(-1), 1, 1}, b])/(b*Nc) + 16*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b] + 24*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -y^(-1), -1}, b] + 24*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -y^(-1), 1}, b] - 48*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b] + 
       (3*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, -1, -1}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, -1, 1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{y^(-1), -1, -1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, 0, -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), -1, 0, 1}, 
          b])/(b*Nc) + 8*Nc*(-4 + Nc^2)*G[{y^(-1), -1, 0, y^(-1)}, b] + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), -1, 1, -1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(3 + 3*b^2 + 2*b*Nc^2)*G[{y^(-1), -1, 1, 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, 1, y^(-1)}, b])/
        (b*Nc) - (2*(1 + b^2)*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*
         G[{y^(-1), -1, y^(-1), 1}, b])/(b*Nc) - 8*Nc*(-4 + Nc^2)*
        G[{y^(-1), -1, y^(-1), y^(-1)}, b] - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), 0, -1, -1}, b])/
        (b*Nc) - 8*Nc*(-4 + Nc^2)*G[{y^(-1), 0, -1, 1}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*G[{y^(-1), 0, -1, y^(-1)}, b])/
        (b*Nc) - 8*Nc*(-4 + Nc^2)*G[{y^(-1), 0, 1, -1}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 0, 1, 1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*G[{y^(-1), 0, 1, y^(-1)}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*
         G[{y^(-1), 0, y^(-1), -1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*G[{y^(-1), 0, y^(-1), 1}, b])/
        (b*Nc) - 32*Nc*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), y^(-1)}, b] + 
       ((-4 + Nc^2)*(3 + 3*b^2 - 2*b*Nc^2)*G[{y^(-1), 1, -1, -1}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), 1, -1, 1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{y^(-1), 1, -1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), 1, 0, -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 0, 1}, b])/(b*Nc) + 
       8*Nc*(-4 + Nc^2)*G[{y^(-1), 1, 0, y^(-1)}, b] + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 1, -1}, b])/(b*Nc) - 
       (3*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 1, 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 1, y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*
         G[{y^(-1), 1, y^(-1), -1}, b])/(b*Nc) + 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1), 1}, b])/(b*Nc) - 
       8*Nc*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1), y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), y^(-1), -1, -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 6*b*Nc^2)*
         G[{y^(-1), y^(-1), -1, 1}, b])/(b*Nc) - 16*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), -1, y^(-1)}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), y^(-1), 0, -1}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{y^(-1), y^(-1), 0, 1}, b])/(b*Nc) - 16*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), 0, y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - 6*b*Nc^2)*G[{y^(-1), y^(-1), 1, -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{y^(-1), y^(-1), 1, 1}, b])/(b*Nc) - 16*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), 1, y^(-1)}, b] - 24*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), y^(-1), -1}, b] - 24*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), y^(-1), 1}, b] + 48*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b] + 
       ((-4 + Nc^2)*G[{-y^(-1)}, b]*(-108*L^3*Nc^2 + 
          6*L*Nc*(-67*Nc + 10*Nl) + 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
          2*Nc*(-28*Nl + Nc*(202 + 9*Pi^2 - 135*Zeta[3]))))/(54*Nc) + 
       ((-4 + Nc^2)*G[{y^(-1)}, b]*(108*L^3*Nc^2 + 6*L*Nc*(67*Nc - 10*Nl) - 
          9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
          2*Nc*(28*Nl + Nc*(-202 - 9*Pi^2 + 135*Zeta[3]))))/(54*Nc)}, 
     {8*L^2*(-4 + Nc^2)*G[{-y^(-1), -y^(-1)}, b] - 8*L^2*(-4 + Nc^2)*
        G[{-y^(-1), y^(-1)}, b] - 8*L^2*(-4 + Nc^2)*G[{y^(-1), -y^(-1)}, b] + 
       8*L^2*(-4 + Nc^2)*G[{y^(-1), y^(-1)}, b] - 32*L*(-4 + Nc^2)*
        G[{0, -y^(-1), -y^(-1)}, b] + 32*L*(-4 + Nc^2)*
        G[{0, -y^(-1), y^(-1)}, b] + 32*L*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1)}, 
         b] - 32*L*(-4 + Nc^2)*G[{0, y^(-1), y^(-1)}, b] - 
       8*L*(-4 + Nc^2)*G[{-y^(-1), -1, -y^(-1)}, b] + 
       8*L*(-4 + Nc^2)*G[{-y^(-1), -1, y^(-1)}, b] - 
       16*L*(-4 + Nc^2)*G[{-y^(-1), 0, -y^(-1)}, b] + 
       16*L*(-4 + Nc^2)*G[{-y^(-1), 0, y^(-1)}, b] - 
       8*L*(-4 + Nc^2)*G[{-y^(-1), 1, -y^(-1)}, b] + 
       8*L*(-4 + Nc^2)*G[{-y^(-1), 1, y^(-1)}, b] - 16*L*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -1}, b] - 16*L*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), 1}, b] + 48*L*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -y^(-1)}, b] - 16*L*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), y^(-1)}, b] + 16*L*(-4 + Nc^2)*
        G[{-y^(-1), y^(-1), -1}, b] + 16*L*(-4 + Nc^2)*
        G[{-y^(-1), y^(-1), 1}, b] - 16*L*(-4 + Nc^2)*
        G[{-y^(-1), y^(-1), -y^(-1)}, b] - 16*L*(-4 + Nc^2)*
        G[{-y^(-1), y^(-1), y^(-1)}, b] + 8*L*(-4 + Nc^2)*
        G[{y^(-1), -1, -y^(-1)}, b] - 8*L*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1)}, 
         b] + 16*L*(-4 + Nc^2)*G[{y^(-1), 0, -y^(-1)}, b] - 
       16*L*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1)}, b] + 8*L*(-4 + Nc^2)*
        G[{y^(-1), 1, -y^(-1)}, b] - 8*L*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1)}, 
         b] + 16*L*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1}, b] + 
       16*L*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1}, b] - 
       16*L*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1)}, b] - 
       16*L*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1)}, b] - 
       16*L*(-4 + Nc^2)*G[{y^(-1), y^(-1), -1}, b] - 
       16*L*(-4 + Nc^2)*G[{y^(-1), y^(-1), 1}, b] - 16*L*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), -y^(-1)}, b] + 48*L*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), y^(-1)}, b] + 64*(-4 + Nc^2)*
        G[{0, 0, -y^(-1), -y^(-1)}, b] - 64*(-4 + Nc^2)*
        G[{0, 0, -y^(-1), y^(-1)}, b] - 64*(-4 + Nc^2)*
        G[{0, 0, y^(-1), -y^(-1)}, b] + 64*(-4 + Nc^2)*
        G[{0, 0, y^(-1), y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{0, -y^(-1), -1, -y^(-1)}, b] - 16*(-4 + Nc^2)*
        G[{0, -y^(-1), -1, y^(-1)}, b] + 32*(-4 + Nc^2)*
        G[{0, -y^(-1), 0, -y^(-1)}, b] - 32*(-4 + Nc^2)*
        G[{0, -y^(-1), 0, y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{0, -y^(-1), 1, -y^(-1)}, b] - 16*(-4 + Nc^2)*
        G[{0, -y^(-1), 1, y^(-1)}, b] + 32*(-4 + Nc^2)*
        G[{0, -y^(-1), -y^(-1), -1}, b] + 32*(-4 + Nc^2)*
        G[{0, -y^(-1), -y^(-1), 1}, b] - 96*(-4 + Nc^2)*
        G[{0, -y^(-1), -y^(-1), -y^(-1)}, b] + 32*(-4 + Nc^2)*
        G[{0, -y^(-1), -y^(-1), y^(-1)}, b] - 32*(-4 + Nc^2)*
        G[{0, -y^(-1), y^(-1), -1}, b] - 32*(-4 + Nc^2)*
        G[{0, -y^(-1), y^(-1), 1}, b] + 32*(-4 + Nc^2)*
        G[{0, -y^(-1), y^(-1), -y^(-1)}, b] + 32*(-4 + Nc^2)*
        G[{0, -y^(-1), y^(-1), y^(-1)}, b] - 16*(-4 + Nc^2)*
        G[{0, y^(-1), -1, -y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{0, y^(-1), -1, y^(-1)}, b] - 32*(-4 + Nc^2)*
        G[{0, y^(-1), 0, -y^(-1)}, b] + 32*(-4 + Nc^2)*
        G[{0, y^(-1), 0, y^(-1)}, b] - 16*(-4 + Nc^2)*
        G[{0, y^(-1), 1, -y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{0, y^(-1), 1, y^(-1)}, b] - 32*(-4 + Nc^2)*
        G[{0, y^(-1), -y^(-1), -1}, b] - 32*(-4 + Nc^2)*
        G[{0, y^(-1), -y^(-1), 1}, b] + 32*(-4 + Nc^2)*
        G[{0, y^(-1), -y^(-1), -y^(-1)}, b] + 32*(-4 + Nc^2)*
        G[{0, y^(-1), -y^(-1), y^(-1)}, b] + 32*(-4 + Nc^2)*
        G[{0, y^(-1), y^(-1), -1}, b] + 32*(-4 + Nc^2)*
        G[{0, y^(-1), y^(-1), 1}, b] + 32*(-4 + Nc^2)*
        G[{0, y^(-1), y^(-1), -y^(-1)}, b] - 96*(-4 + Nc^2)*
        G[{0, y^(-1), y^(-1), y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), -1, 0, -y^(-1)}, b] - 16*(-4 + Nc^2)*
        G[{-y^(-1), -1, 0, y^(-1)}, b] + 8*(-4 + Nc^2)*
        G[{-y^(-1), -1, -y^(-1), -1}, b] + 8*(-4 + Nc^2)*
        G[{-y^(-1), -1, -y^(-1), 1}, b] - 16*(-4 + Nc^2)*
        G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b] - 8*(-4 + Nc^2)*
        G[{-y^(-1), -1, y^(-1), -1}, b] - 8*(-4 + Nc^2)*
        G[{-y^(-1), -1, y^(-1), 1}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), -1, y^(-1), y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), 0, -1, -y^(-1)}, b] - 16*(-4 + Nc^2)*
        G[{-y^(-1), 0, -1, y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), 0, 1, -y^(-1)}, b] - 16*(-4 + Nc^2)*
        G[{-y^(-1), 0, 1, y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), 0, -y^(-1), -1}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), 0, -y^(-1), 1}, b] - 64*(-4 + Nc^2)*
        G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b] + 32*(-4 + Nc^2)*
        G[{-y^(-1), 0, -y^(-1), y^(-1)}, b] - 16*(-4 + Nc^2)*
        G[{-y^(-1), 0, y^(-1), -1}, b] - 16*(-4 + Nc^2)*
        G[{-y^(-1), 0, y^(-1), 1}, b] + 32*(-4 + Nc^2)*
        G[{-y^(-1), 0, y^(-1), -y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), 1, 0, -y^(-1)}, b] - 16*(-4 + Nc^2)*
        G[{-y^(-1), 1, 0, y^(-1)}, b] + 8*(-4 + Nc^2)*
        G[{-y^(-1), 1, -y^(-1), -1}, b] + 8*(-4 + Nc^2)*
        G[{-y^(-1), 1, -y^(-1), 1}, b] - 16*(-4 + Nc^2)*
        G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b] - 8*(-4 + Nc^2)*
        G[{-y^(-1), 1, y^(-1), -1}, b] - 8*(-4 + Nc^2)*
        G[{-y^(-1), 1, y^(-1), 1}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), 1, y^(-1), y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -1, -1}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -1, 1}, b] - 32*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b] - 32*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b] + 32*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), 0, y^(-1)}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), 1, -1}, b] + 16*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), 1, 1}, b] - 32*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b] - 48*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -y^(-1), -1}, b] - 48*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -y^(-1), 1}, b] + 96*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, -1}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, 1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, -1}, b] - 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, 1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), -y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -1, 0, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -1, 0, y^(-1)}, b] - 
       8*(-4 + Nc^2)*G[{y^(-1), -1, -y^(-1), -1}, b] - 
       8*(-4 + Nc^2)*G[{y^(-1), -1, -y^(-1), 1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -1, -y^(-1), -y^(-1)}, b] + 
       8*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1), -1}, b] + 
       8*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1), 1}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1), y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 0, -1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 0, -1, y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 0, 1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 0, 1, y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 0, -y^(-1), -1}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 0, -y^(-1), 1}, b] + 
       32*(-4 + Nc^2)*G[{y^(-1), 0, -y^(-1), y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), 1}, b] + 
       32*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), -y^(-1)}, b] - 
       64*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 1, 0, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 1, 0, y^(-1)}, b] - 
       8*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1), -1}, b] - 
       8*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1), 1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1), -y^(-1)}, b] + 
       8*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1), -1}, b] + 
       8*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1), 1}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1), y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, -1}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, 1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, y^(-1)}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, -1}, b] - 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, 1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), -y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), -1, -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), -1, 1}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), y^(-1), -1, y^(-1)}, b] + 
       32*(-4 + Nc^2)*G[{y^(-1), y^(-1), 0, -y^(-1)}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), y^(-1), 0, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), 1, -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), 1, 1}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), y^(-1), 1, y^(-1)}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), -1}, b] + 
       16*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), 1}, b] - 
       32*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), -y^(-1)}, b] - 
       48*(-4 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), -1}, b] - 
       48*(-4 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), 1}, b] + 
       96*(-4 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b], 
      (-4*(-1 + b^2)*Nc*(-4 + Nc^2)*y*G[{-1, -1}, b])/(-1 + b^2*y^2) + 
       ((-4 + Nc^2)*(-6*L*(-1 + Nc^2)*(1 + b*y) + 3*L^2*(1 + b^2 + 2*b*Nc^2)*
           (1 + b*y) + Nc^2*(-6 + b*Pi^2 + b^2*(6 + Pi^2*y)))*
         G[{-1, -y^(-1)}, b])/(3*b*Nc*(1 + b*y)) - 
       ((-4 + Nc^2)*(-6*L*(-1 + Nc^2)*(-1 + b*y) + 3*L^2*(1 + b^2 + 2*b*Nc^2)*
           (-1 + b*y) + Nc^2*(6 - b*Pi^2 + b^2*(-6 + Pi^2*y)))*
         G[{-1, y^(-1)}, b])/(3*b*Nc*(-1 + b*y)) + 
       (4*(-1 + b^2)*Nc*(-4 + Nc^2)*y*G[{0, -1}, b])/(-1 + b^2*y^2) - 
       (4*(-1 + b^2)*Nc*(-4 + Nc^2)*y*G[{0, 1}, b])/(-1 + b^2*y^2) + 
       (2*(-4 + Nc^2)*(18*L^2*Nc^2 + L*(18 - 51*Nc^2 + 6*Nc*Nl) + 
          Nc*(-10*Nl + Nc*(85 - 3*Pi^2)))*G[{0, -y^(-1)}, b])/(9*Nc) - 
       (2*(-4 + Nc^2)*(18*L^2*Nc^2 + L*(18 - 51*Nc^2 + 6*Nc*Nl) + 
          Nc*(-10*Nl + Nc*(85 - 3*Pi^2)))*G[{0, y^(-1)}, b])/(9*Nc) + 
       (4*(-1 + b^2)*Nc*(-4 + Nc^2)*y*G[{1, 1}, b])/(-1 + b^2*y^2) + 
       ((-4 + Nc^2)*(6*L*(-1 + Nc^2)*(1 + b*y) - 3*L^2*(1 + b^2 - 2*b*Nc^2)*
           (1 + b*y) + Nc^2*(6 + b*Pi^2 + b^2*(-6 + Pi^2*y)))*
         G[{1, -y^(-1)}, b])/(3*b*Nc*(1 + b*y)) + 
       ((-4 + Nc^2)*(-6*L*(-1 + Nc^2)*(-1 + b*y) + 3*L^2*(1 + b^2 - 2*b*Nc^2)*
           (-1 + b*y) + Nc^2*(6 + b*Pi^2 - b^2*(6 + Pi^2*y)))*
         G[{1, y^(-1)}, b])/(3*b*Nc*(-1 + b*y)) + 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 + 4*b*Nc^2) + 
          Nc*((-18 + 85*b)*Nc - 10*b*Nl) - 3*L*(6*(-1 + Nc^2) + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{-y^(-1), -1}, b])/(9*b*Nc) - 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 - 4*b*Nc^2) + 
          Nc*(-((18 + 85*b)*Nc) + 10*b*Nl) + 3*L*(6 - 6*Nc^2 + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{-y^(-1), 1}, b])/(9*b*Nc) - 
       (2*(-4 + Nc^2)*(36*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{-y^(-1), -y^(-1)}, b])/(9*Nc) - 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 + 4*b*Nc^2) + 
          Nc*((-18 + 85*b)*Nc - 10*b*Nl) - 3*L*(6*(-1 + Nc^2) + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{y^(-1), -1}, b])/(9*b*Nc) + 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 - 4*b*Nc^2) + 
          Nc*(-((18 + 85*b)*Nc) + 10*b*Nl) + 3*L*(6 - 6*Nc^2 + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{y^(-1), 1}, b])/(9*b*Nc) + 
       (2*(-4 + Nc^2)*(36*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{y^(-1), y^(-1)}, b])/(9*Nc) + 
       (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, -y^(-1)}, b])/(b*Nc) - 
       (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, 0, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, 0, y^(-1)}, b])/(b*Nc) - (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-1, 1, -y^(-1)}, b])/(b*Nc) + (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-1, 1, y^(-1)}, b])/(b*Nc) + ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2)*
         G[{-1, -y^(-1), -1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, -y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, -y^(-1), -y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2)*G[{-1, y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, y^(-1), y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{0, -1, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{0, -1, y^(-1)}, b])/(b*Nc) + (4*(-4 + Nc^2)*(11*Nc - 2*Nl)*
         G[{0, 0, -y^(-1)}, b])/3 - (4*(-4 + Nc^2)*(11*Nc - 2*Nl)*
         G[{0, 0, y^(-1)}, b])/3 + (2*(-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 
          2*L*(1 + b^2 - 2*b*Nc^2))*G[{0, 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{0, 1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 6*L*(1 + b^2 + 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{0, -y^(-1), -1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 6*L*(1 + b^2 - 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{0, -y^(-1), 1}, b])/(3*b*Nc) + 
       (8*(-4 + Nc^2)*((-7 + 6*L)*Nc + Nl)*G[{0, -y^(-1), -y^(-1)}, b])/3 + 
       (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 6*L*(1 + b^2 + 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{0, y^(-1), -1}, b])/(3*b*Nc) - 
       (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 6*L*(1 + b^2 - 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{0, y^(-1), 1}, b])/(3*b*Nc) - 
       (8*(-4 + Nc^2)*((-7 + 6*L)*Nc + Nl)*G[{0, y^(-1), y^(-1)}, b])/3 + 
       (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, -y^(-1)}, b])/(b*Nc) - 
       (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, 0, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, 0, y^(-1)}, b])/(b*Nc) - (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, 1, -y^(-1)}, b])/(b*Nc) + (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, 1, y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2 - 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, -y^(-1), -1}, b])/(b*Nc) + ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2)*
         G[{1, -y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, -y^(-1), -y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2 - 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, y^(-1), -1}, b])/(b*Nc) - ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2)*
         G[{1, y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, y^(-1), y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(12 + (-6 + 8*b)*Nc^2 + 3*L*(1 + b^2 + 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{-y^(-1), -1, -1}, b])/(3*b*Nc) - 
       ((-4 + Nc^2)*(3*L*(1 + b^2 + 6*b*Nc^2) + 2*b*Nc*(-4*Nc + Nl))*
         G[{-y^(-1), -1, 1}, b])/(3*b*Nc) + 
       ((-4 + Nc^2)*(4 - (2 + b)*Nc^2 + 2*L*(1 + b^2 + 4*b*Nc^2))*
         G[{-y^(-1), -1, -y^(-1)}, b])/(b*Nc) + Nc*(-4 + Nc^2)*
        G[{-y^(-1), -1, y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(3*L*(1 + b^2 + 2*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{-y^(-1), 0, -1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*(3*L*(1 + b^2 - 2*b*Nc^2) + 2*b*Nc*(7*Nc - Nl))*
         G[{-y^(-1), 0, 1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*((-25 + 12*L)*Nc + 4*Nl)*G[{-y^(-1), 0, -y^(-1)}, b])/
        3 - 2*Nc*(-4 + Nc^2)*G[{-y^(-1), 0, y^(-1)}, b] + 
       ((-4 + Nc^2)*(3*L*(1 + b^2 - 6*b*Nc^2) + 2*b*Nc*(4*Nc - Nl))*
         G[{-y^(-1), 1, -1}, b])/(3*b*Nc) + 
       ((-4 + Nc^2)*(12 - 2*(3 + 4*b)*Nc^2 + 3*L*(1 + b^2 - 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{-y^(-1), 1, 1}, b])/(3*b*Nc) - 
       ((-4 + Nc^2)*(4 + (-2 + b)*Nc^2 + 2*L*(1 + b^2 - 4*b*Nc^2))*
         G[{-y^(-1), 1, -y^(-1)}, b])/(b*Nc) + Nc*(-4 + Nc^2)*
        G[{-y^(-1), 1, y^(-1)}, b] + (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 
          3*L*(1 + b^2 + 6*b*Nc^2) + 2*b*Nc*Nl)*G[{-y^(-1), -y^(-1), -1}, b])/
        (3*b*Nc) - (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 
          3*L*(1 + b^2 - 6*b*Nc^2) - 2*b*Nc*Nl)*G[{-y^(-1), -y^(-1), 1}, b])/
        (3*b*Nc) - (8*(-4 + Nc^2)*((-7 + 9*L)*Nc + Nl)*
         G[{-y^(-1), -y^(-1), -y^(-1)}, b])/3 + 
       ((-4 + Nc^2)*(12 + (-6 + 8*b)*Nc^2 + 3*L*(1 + b^2 + 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{y^(-1), -1, -1}, b])/(3*b*Nc) + 
       ((-4 + Nc^2)*(3*L*(1 + b^2 + 6*b*Nc^2) + 2*b*Nc*(-4*Nc + Nl))*
         G[{y^(-1), -1, 1}, b])/(3*b*Nc) - Nc*(-4 + Nc^2)*
        G[{y^(-1), -1, -y^(-1)}, b] - 
       ((-4 + Nc^2)*(4 - (2 + b)*Nc^2 + 2*L*(1 + b^2 + 4*b*Nc^2))*
         G[{y^(-1), -1, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(3*L*(1 + b^2 + 2*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{y^(-1), 0, -1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*(-3*L*(1 + b^2 - 2*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{y^(-1), 0, 1}, b])/(3*b*Nc) + 2*Nc*(-4 + Nc^2)*
        G[{y^(-1), 0, -y^(-1)}, b] - (2*(-4 + Nc^2)*((-25 + 12*L)*Nc + 4*Nl)*
         G[{y^(-1), 0, y^(-1)}, b])/3 + 
       ((-4 + Nc^2)*(-3*L*(1 + b^2 - 6*b*Nc^2) + 2*b*Nc*(-4*Nc + Nl))*
         G[{y^(-1), 1, -1}, b])/(3*b*Nc) - 
       ((-4 + Nc^2)*(12 - 2*(3 + 4*b)*Nc^2 + 3*L*(1 + b^2 - 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{y^(-1), 1, 1}, b])/(3*b*Nc) - 
       Nc*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(4 + (-2 + b)*Nc^2 + 2*L*(1 + b^2 - 4*b*Nc^2))*
         G[{y^(-1), 1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 3*L*(1 + b^2 + 6*b*Nc^2) + 
          2*b*Nc*Nl)*G[{y^(-1), y^(-1), -1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 3*L*(1 + b^2 - 6*b*Nc^2) - 
          2*b*Nc*Nl)*G[{y^(-1), y^(-1), 1}, b])/(3*b*Nc) + 
       (8*(-4 + Nc^2)*((-7 + 9*L)*Nc + Nl)*G[{y^(-1), y^(-1), y^(-1)}, b])/
        3 - (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, 0, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, 0, y^(-1)}, b])/
        (b*Nc) - ((1 + b^2)*(-4 + Nc^2)*G[{-1, -1, -y^(-1), -1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, -y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) + ((1 + b^2)*(-4 + Nc^2)*G[{-1, -1, y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, y^(-1), y^(-1)}, b])/
        (b*Nc) - (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, -1, -y^(-1)}, b])/
        (b*Nc) + (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, -1, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, 1, -y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, 1, y^(-1)}, 
          b])/(b*Nc) - (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, -y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, -y^(-1), 1}, 
          b])/(b*Nc) - 6*Nc*(-4 + Nc^2)*G[{-1, 0, -y^(-1), -y^(-1)}, b] + 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, y^(-1), 1}, b])/(b*Nc) + 
       6*Nc*(-4 + Nc^2)*G[{-1, 0, y^(-1), y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, 0, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, 0, y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, -y^(-1), -1}, b])/(b*Nc) + 
       ((1 + b^2)*(-4 + Nc^2)*G[{-1, 1, -y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, y^(-1), -1}, b])/
        (b*Nc) - ((1 + b^2)*(-4 + Nc^2)*G[{-1, 1, y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, y^(-1), y^(-1)}, b])/
        (b*Nc) - ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, -y^(-1), -1, -1}, 
          b])/(b*Nc) - Nc*(-4 + Nc^2)*G[{-1, -y^(-1), -1, 1}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, -y^(-1), -1, -y^(-1)}, b])/
        (b*Nc) + Nc*(-4 + Nc^2)*G[{-1, -y^(-1), -1, y^(-1)}, b] + 
       2*Nc*(-4 + Nc^2)*G[{-1, -y^(-1), 0, -1}, b] + 
       2*Nc*(-4 + Nc^2)*G[{-1, -y^(-1), 0, 1}, b] - 2*Nc*(-4 + Nc^2)*
        G[{-1, -y^(-1), 0, -y^(-1)}, b] - 2*Nc*(-4 + Nc^2)*
        G[{-1, -y^(-1), 0, y^(-1)}, b] + Nc*(-4 + Nc^2)*
        G[{-1, -y^(-1), 1, -1}, b] + ((-4 + Nc^2)*(2 + 2*b^2 + 3*b*Nc^2)*
         G[{-1, -y^(-1), 1, 1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(2 + 2*b^2 + 5*b*Nc^2)*G[{-1, -y^(-1), 1, -y^(-1)}, b])/
        (b*Nc) + Nc*(-4 + Nc^2)*G[{-1, -y^(-1), 1, y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{-1, -y^(-1), -y^(-1), -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-1, -y^(-1), -y^(-1), 1}, b])/(b*Nc) + 6*Nc*(-4 + Nc^2)*
        G[{-1, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, y^(-1), -1, -1}, b])/(b*Nc) + 
       Nc*(-4 + Nc^2)*G[{-1, y^(-1), -1, 1}, b] - Nc*(-4 + Nc^2)*
        G[{-1, y^(-1), -1, -y^(-1)}, b] - ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*
         G[{-1, y^(-1), -1, y^(-1)}, b])/(b*Nc) - 2*Nc*(-4 + Nc^2)*
        G[{-1, y^(-1), 0, -1}, b] - 2*Nc*(-4 + Nc^2)*G[{-1, y^(-1), 0, 1}, 
         b] + 2*Nc*(-4 + Nc^2)*G[{-1, y^(-1), 0, -y^(-1)}, b] + 
       2*Nc*(-4 + Nc^2)*G[{-1, y^(-1), 0, y^(-1)}, b] - 
       Nc*(-4 + Nc^2)*G[{-1, y^(-1), 1, -1}, b] - 
       ((-4 + Nc^2)*(2 + 2*b^2 + 3*b*Nc^2)*G[{-1, y^(-1), 1, 1}, b])/(b*Nc) - 
       Nc*(-4 + Nc^2)*G[{-1, y^(-1), 1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 + 5*b*Nc^2)*G[{-1, y^(-1), 1, y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*
         G[{-1, y^(-1), y^(-1), -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, y^(-1), y^(-1), 1}, b])/
        (b*Nc) - 6*Nc*(-4 + Nc^2)*G[{-1, y^(-1), y^(-1), y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, -1, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, -1, y^(-1)}, 
          b])/(b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, 0, -y^(-1)}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 0, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 1, -y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 1, y^(-1)}, 
          b])/(b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, -y^(-1), 1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, y^(-1), 1}, 
          b])/(b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, y^(-1), y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, -1, -y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, -1, y^(-1)}, 
          b])/(b*Nc) - (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*
         G[{0, 0, 1, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*G[{0, 0, 1, y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, -y^(-1), -1}, 
          b])/(b*Nc) - (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*
         G[{0, 0, -y^(-1), 1}, b])/(b*Nc) - 20*Nc*(-4 + Nc^2)*
        G[{0, 0, -y^(-1), -y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*G[{0, 0, y^(-1), 1}, 
          b])/(b*Nc) + 20*Nc*(-4 + Nc^2)*G[{0, 0, y^(-1), y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -1, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -1, y^(-1)}, 
          b])/(b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{0, 1, 0, -y^(-1)}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, 0, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, 1, y^(-1)}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -y^(-1), -1}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{0, 1, -y^(-1), -y^(-1)}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, y^(-1), -1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, y^(-1), y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, -y^(-1), -1, -1}, 
          b])/(b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 6*b*Nc^2)*
         G[{0, -y^(-1), -1, 1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{0, -y^(-1), -1, -y^(-1)}, b])/
        (b*Nc) - 2*Nc*(-4 + Nc^2)*G[{0, -y^(-1), -1, y^(-1)}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, -y^(-1), 0, -1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, -y^(-1), 0, 1}, b])/(b*Nc) - 
       12*Nc*(-4 + Nc^2)*G[{0, -y^(-1), 0, -y^(-1)}, b] + 
       4*Nc*(-4 + Nc^2)*G[{0, -y^(-1), 0, y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - 6*b*Nc^2)*G[{0, -y^(-1), 1, -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, -y^(-1), 1, 1}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*
         G[{0, -y^(-1), 1, -y^(-1)}, b])/(b*Nc) - 2*Nc*(-4 + Nc^2)*
        G[{0, -y^(-1), 1, y^(-1)}, b] - (2*(-4 + Nc^2)*(2 + 2*b^2 + 9*b*Nc^2)*
         G[{0, -y^(-1), -y^(-1), -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 + 2*b^2 - 9*b*Nc^2)*G[{0, -y^(-1), -y^(-1), 1}, b])/
        (b*Nc) + 36*Nc*(-4 + Nc^2)*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, y^(-1), -1, -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 6*b*Nc^2)*G[{0, y^(-1), -1, 1}, b])/(b*Nc) + 
       2*Nc*(-4 + Nc^2)*G[{0, y^(-1), -1, -y^(-1)}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{0, y^(-1), -1, y^(-1)}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, y^(-1), 0, -1}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, y^(-1), 0, 1}, b])/
        (b*Nc) - 4*Nc*(-4 + Nc^2)*G[{0, y^(-1), 0, -y^(-1)}, b] + 
       12*Nc*(-4 + Nc^2)*G[{0, y^(-1), 0, y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - 6*b*Nc^2)*G[{0, y^(-1), 1, -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, y^(-1), 1, 1}, b])/(b*Nc) + 
       2*Nc*(-4 + Nc^2)*G[{0, y^(-1), 1, -y^(-1)}, b] - 
       (4*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{0, y^(-1), 1, y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(2 + 2*b^2 + 9*b*Nc^2)*
         G[{0, y^(-1), y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 + 2*b^2 - 9*b*Nc^2)*G[{0, y^(-1), y^(-1), 1}, b])/
        (b*Nc) - 36*Nc*(-4 + Nc^2)*G[{0, y^(-1), y^(-1), y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, 0, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, 0, y^(-1)}, b])/(b*Nc) - 
       ((1 + b^2)*(-4 + Nc^2)*G[{1, -1, -y^(-1), -1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, -y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) + ((1 + b^2)*(-4 + Nc^2)*G[{1, -1, y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, y^(-1), y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, -1, -y^(-1)}, 
          b])/(b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*
         G[{1, 0, -1, y^(-1)}, b])/(b*Nc) + 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, 1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, -y^(-1), -1}, b])/
        (b*Nc) + (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, -y^(-1), 1}, b])/(b*Nc) - 
       6*Nc*(-4 + Nc^2)*G[{1, 0, -y^(-1), -y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, y^(-1), -1}, b])/(b*Nc) - 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, y^(-1), 1}, b])/(b*Nc) + 
       6*Nc*(-4 + Nc^2)*G[{1, 0, y^(-1), y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, 0, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, 0, y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, 1, -y^(-1), -1}, b])/(b*Nc) + 
       ((1 + b^2)*(-4 + Nc^2)*G[{1, 1, -y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, 1, y^(-1), -1}, b])/
        (b*Nc) - ((1 + b^2)*(-4 + Nc^2)*G[{1, 1, y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, y^(-1), y^(-1)}, b])/
        (b*Nc) + ((-4 + Nc^2)*(-2 - 2*b^2 + 3*b*Nc^2)*G[{1, -y^(-1), -1, -1}, 
          b])/(b*Nc) + Nc*(-4 + Nc^2)*G[{1, -y^(-1), -1, 1}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 - 5*b*Nc^2)*G[{1, -y^(-1), -1, -y^(-1)}, b])/
        (b*Nc) + Nc*(-4 + Nc^2)*G[{1, -y^(-1), -1, y^(-1)}, b] + 
       2*Nc*(-4 + Nc^2)*G[{1, -y^(-1), 0, -1}, b] + 2*Nc*(-4 + Nc^2)*
        G[{1, -y^(-1), 0, 1}, b] - 2*Nc*(-4 + Nc^2)*
        G[{1, -y^(-1), 0, -y^(-1)}, b] - 2*Nc*(-4 + Nc^2)*
        G[{1, -y^(-1), 0, y^(-1)}, b] - Nc*(-4 + Nc^2)*G[{1, -y^(-1), 1, -1}, 
         b] + ((-4 + Nc^2)*(2 + 2*b^2 - b*Nc^2)*G[{1, -y^(-1), 1, 1}, b])/
        (b*Nc) + ((-4 + Nc^2)*(-2 - 2*b^2 + b*Nc^2)*
         G[{1, -y^(-1), 1, -y^(-1)}, b])/(b*Nc) + Nc*(-4 + Nc^2)*
        G[{1, -y^(-1), 1, y^(-1)}, b] + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, -y^(-1), -y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{1, -y^(-1), -y^(-1), 1}, b])/
        (b*Nc) + 6*Nc*(-4 + Nc^2)*G[{1, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 - 3*b*Nc^2)*G[{1, y^(-1), -1, -1}, b])/
        (b*Nc) - Nc*(-4 + Nc^2)*G[{1, y^(-1), -1, 1}, b] - 
       Nc*(-4 + Nc^2)*G[{1, y^(-1), -1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(-2 - 2*b^2 + 5*b*Nc^2)*G[{1, y^(-1), -1, y^(-1)}, b])/
        (b*Nc) - 2*Nc*(-4 + Nc^2)*G[{1, y^(-1), 0, -1}, b] - 
       2*Nc*(-4 + Nc^2)*G[{1, y^(-1), 0, 1}, b] + 2*Nc*(-4 + Nc^2)*
        G[{1, y^(-1), 0, -y^(-1)}, b] + 2*Nc*(-4 + Nc^2)*
        G[{1, y^(-1), 0, y^(-1)}, b] + Nc*(-4 + Nc^2)*G[{1, y^(-1), 1, -1}, 
         b] + ((-4 + Nc^2)*(-2 - 2*b^2 + b*Nc^2)*G[{1, y^(-1), 1, 1}, b])/
        (b*Nc) - Nc*(-4 + Nc^2)*G[{1, y^(-1), 1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 - b*Nc^2)*G[{1, y^(-1), 1, y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, y^(-1), y^(-1), -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{1, y^(-1), y^(-1), 1}, b])/
        (b*Nc) - 6*Nc*(-4 + Nc^2)*G[{1, y^(-1), y^(-1), y^(-1)}, b] - 
       (3*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, -1, -1}, b])/
        (b*Nc) + ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, -1, 1}, 
          b])/(b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, -1, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, 0, -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), -1, 0, 1}, 
          b])/(b*Nc) - 8*Nc*(-4 + Nc^2)*G[{-y^(-1), -1, 0, -y^(-1)}, b] - 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), -1, 1, -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(3 + 3*b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, 1, 1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, 1, -y^(-1)}, b])/(b*Nc) + 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*G[{-y^(-1), -1, -y^(-1), 1}, b])/
        (b*Nc) + 8*Nc*(-4 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 0, -1, -1}, b])/
        (b*Nc) + 8*Nc*(-4 + Nc^2)*G[{-y^(-1), 0, -1, 1}, b] - 
       (4*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*G[{-y^(-1), 0, -1, -y^(-1)}, b])/
        (b*Nc) + 8*Nc*(-4 + Nc^2)*G[{-y^(-1), 0, 1, -1}, b] - 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 0, 1, 1}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*G[{-y^(-1), 0, 1, -y^(-1)}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*
         G[{-y^(-1), 0, -y^(-1), -1}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*G[{-y^(-1), 0, -y^(-1), 1}, b])/
        (b*Nc) + 32*Nc*(-4 + Nc^2)*G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b] + 
       ((-4 + Nc^2)*(-3 - 3*b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, -1, -1}, b])/
        (b*Nc) + ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, -1, 1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{-y^(-1), 1, -1, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, 0, -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 0, 1}, 
          b])/(b*Nc) - 8*Nc*(-4 + Nc^2)*G[{-y^(-1), 1, 0, -y^(-1)}, b] - 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, -1}, b])/(b*Nc) + 
       (3*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*
         G[{-y^(-1), 1, -y^(-1), -1}, b])/(b*Nc) - 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{-y^(-1), 1, -y^(-1), 1}, b])/(b*Nc) + 
       8*Nc*(-4 + Nc^2)*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), -y^(-1), -1, -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 6*b*Nc^2)*
         G[{-y^(-1), -y^(-1), -1, 1}, b])/(b*Nc) + 16*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b] - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -y^(-1), 0, -1}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{-y^(-1), -y^(-1), 0, 1}, b])/(b*Nc) + 16*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - 6*b*Nc^2)*G[{-y^(-1), -y^(-1), 1, -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -y^(-1), 1, 1}, b])/(b*Nc) + 16*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b] + 24*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -y^(-1), -1}, b] + 24*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -y^(-1), 1}, b] - 48*Nc*(-4 + Nc^2)*
        G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b] + 
       (3*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, -1, -1}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, -1, 1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{y^(-1), -1, -1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, 0, -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), -1, 0, 1}, 
          b])/(b*Nc) + 8*Nc*(-4 + Nc^2)*G[{y^(-1), -1, 0, y^(-1)}, b] + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), -1, 1, -1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(3 + 3*b^2 + 2*b*Nc^2)*G[{y^(-1), -1, 1, 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, 1, y^(-1)}, b])/
        (b*Nc) - (2*(1 + b^2)*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*
         G[{y^(-1), -1, y^(-1), 1}, b])/(b*Nc) - 8*Nc*(-4 + Nc^2)*
        G[{y^(-1), -1, y^(-1), y^(-1)}, b] - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), 0, -1, -1}, b])/
        (b*Nc) - 8*Nc*(-4 + Nc^2)*G[{y^(-1), 0, -1, 1}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*G[{y^(-1), 0, -1, y^(-1)}, b])/
        (b*Nc) - 8*Nc*(-4 + Nc^2)*G[{y^(-1), 0, 1, -1}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 0, 1, 1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*G[{y^(-1), 0, 1, y^(-1)}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*
         G[{y^(-1), 0, y^(-1), -1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*G[{y^(-1), 0, y^(-1), 1}, b])/
        (b*Nc) - 32*Nc*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), y^(-1)}, b] + 
       ((-4 + Nc^2)*(3 + 3*b^2 - 2*b*Nc^2)*G[{y^(-1), 1, -1, -1}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), 1, -1, 1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{y^(-1), 1, -1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), 1, 0, -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 0, 1}, b])/(b*Nc) + 
       8*Nc*(-4 + Nc^2)*G[{y^(-1), 1, 0, y^(-1)}, b] + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 1, -1}, b])/(b*Nc) - 
       (3*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 1, 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 1, y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*
         G[{y^(-1), 1, y^(-1), -1}, b])/(b*Nc) + 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1), 1}, b])/(b*Nc) - 
       8*Nc*(-4 + Nc^2)*G[{y^(-1), 1, y^(-1), y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), y^(-1), -1, -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 6*b*Nc^2)*
         G[{y^(-1), y^(-1), -1, 1}, b])/(b*Nc) - 16*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), -1, y^(-1)}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), y^(-1), 0, -1}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{y^(-1), y^(-1), 0, 1}, b])/(b*Nc) - 16*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), 0, y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - 6*b*Nc^2)*G[{y^(-1), y^(-1), 1, -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{y^(-1), y^(-1), 1, 1}, b])/(b*Nc) - 16*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), 1, y^(-1)}, b] - 24*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), y^(-1), -1}, b] - 24*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), y^(-1), 1}, b] + 48*Nc*(-4 + Nc^2)*
        G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b] + 
       ((-4 + Nc^2)*G[{-y^(-1)}, b]*(-108*L^3*Nc^2 + 
          6*L*Nc*(-67*Nc + 10*Nl) + 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
          2*Nc*(-28*Nl + Nc*(202 + 9*Pi^2 - 135*Zeta[3]))))/(54*Nc) + 
       ((-4 + Nc^2)*G[{y^(-1)}, b]*(108*L^3*Nc^2 + 6*L*Nc*(67*Nc - 10*Nl) - 
          9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
          2*Nc*(28*Nl + Nc*(-202 - 9*Pi^2 + 135*Zeta[3]))))/(54*Nc), 
      (-4*L^2)/Nc^3 + 592/(27*Nc) - (196*L)/(9*Nc) + (49*L^2)/(3*Nc) - 
       (8*L^3)/Nc - (7076*Nc)/81 + (2351*L*Nc)/27 - (809*L^2*Nc)/18 + 
       (134*L^3*Nc)/9 - 4*L^4*Nc + (1658*Nc^3)/81 - (551*L*Nc^3)/27 + 
       (185*L^2*Nc^3)/18 - (29*L^3*Nc^3)/9 + L^4*Nc^3 + (1076*Nl)/81 - 
       (374*L*Nl)/27 + (55*L^2*Nl)/9 - (8*L^3*Nl)/9 - (112*Nl)/(27*Nc^2) + 
       (40*L*Nl)/(9*Nc^2) - (4*L^2*Nl)/(3*Nc^2) - (248*Nc^2*Nl)/81 + 
       (86*L*Nc^2*Nl)/27 - (13*L^2*Nc^2*Nl)/9 + (2*L^3*Nc^2*Nl)/9 - 
       (8*Pi^2)/(3*Nc) + (4*Pi^2)/(b*Nc) + (4*b*Pi^2)/Nc - 
       (20*L*Pi^2)/(3*Nc) + (4*L*Pi^2)/(b*Nc) + (4*b*L*Pi^2)/Nc - 
       (229*Nc*Pi^2)/27 - (Nc*Pi^2)/b - b*Nc*Pi^2 + (5*L*Nc*Pi^2)/3 - 
       (L*Nc*Pi^2)/b - b*L*Nc*Pi^2 + (247*Nc^3*Pi^2)/108 + (10*Nl*Pi^2)/27 - 
       (5*Nc^2*Nl*Pi^2)/54 + (37*Nc*Pi^4)/90 - (37*Nc^3*Pi^4)/360 + 
       ((1 + b^2)*(-4 + Nc^2)*Pi^2*G[{0}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(36*(-1 + b^2*y^2) + 9*(1 + b^2)*L^2*(1 + b^2 + 2*b*Nc^2)*
           (-1 + b^2*y^2) + 2*b*(-1 + 5*b^2)*Nc*Nl*(-1 + b^2*y^2) + 
          4*b*(3 + 5*b)*Nc^3*Nl*(-1 + b^2*y^2) + 
          3*L*(-12*(-1 + Nc^2) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) - 
            b*(6 - 29*Nc^2 + 24*Nc^4 + 2*Nc*Nl) + 2*b^2*(6 - 24*Nc^2 + 
              17*Nc^4 - 2*Nc^3*Nl))*(-1 + b^2*y^2) + 
          Nc^2*(-90 + 24*Pi^2 + 24*b^4*Pi^2 + 6*b^2*(3 + 8*Pi^2) + 
            b^3*(-67 + 15*Pi^2) + b*(-1 + 15*Pi^2))*(-1 + b^2*y^2) + 
          2*Nc^4*(-9 + 69*b + b^4*(-58 + 3*Pi^2)*y^2 + 
            b^2*(58 - 3*Pi^2 + 9*y^2) - 3*b^3*(12 + 11*y^2)))*G[{-1, -1}, b])/
        (18*b^2*Nc^3*(-1 + b^2*y^2)) - ((1 + b^2)^2*(-4 + Nc^2)*Pi^2*
         G[{-1, 0}, b])/(2*b^2*Nc) - 
       ((-4 + Nc^2)*(36 + 9*L^2*(1 + b^4 - 2*b*Nc^2 - 2*b^3*Nc^2 + 
            b^2*(2 - 8*Nc^4)) + 2*b*(-1 + 5*b^2)*Nc*Nl + 4*b*(3 + 5*b)*Nc^3*
           Nl + 3*L*(-12*(-1 + Nc^2) + b*(-6 + 5*Nc^2 - 2*Nc*Nl) + 
            b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) + 2*b^2*(6 - 24*Nc^2 + 17*Nc^4 - 
              2*Nc^3*Nl)) + 2*Nc^4*(9 - 33*b + b^2*(-58 + 3*Pi^2)) + 
          Nc^2*(6*b^4*Pi^2 + 6*(-15 + Pi^2) + 6*b^2*(3 + 2*Pi^2) + 
            b^3*(-67 + 15*Pi^2) + b*(-1 + 15*Pi^2)))*G[{-1, 1}, b])/
        (18*b^2*Nc^3) - ((-4 + Nc^2)*(2*(-1 + b^2)*Nc^2 - 
          2*L*(-1 + Nc^2)*(1 + b*y) + L^2*(1 + b^2 + 2*b*Nc^2)*(1 + b*y))*
         G[{-1, -y^(-1)}, b])/(b*Nc*(1 + b*y)) - 
       ((-4 + Nc^2)*(-2*(-1 + b^2)*Nc^2 - 2*L*(-1 + Nc^2)*(-1 + b*y) + 
          L^2*(1 + b^2 + 2*b*Nc^2)*(-1 + b*y))*G[{-1, y^(-1)}, b])/
        (b*Nc*(-1 + b*y)) + ((-4 + Nc^2)*(9*Nc^2*Pi^2 - 
          b*(18*L^2*Nc^2 + L*(18 - 33*Nc^2 + 6*Nc*Nl) + 
            Nc*(66*Nc^3 + 2*Nl - 12*Nc^2*Nl + Nc*(19 + 9*Pi^2))) - 
          9*b^6*Nc^2*Pi^2*y^2 + b^5*(18*L^2*Nc^2 + 
            L*(18 - 33*Nc^2 + 6*Nc*Nl) + Nc*(-10*Nl + Nc*(85 + 9*Pi^2)))*
           y^2 + b^4*Nc^2*(2*(18*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
              L*(18 - 51*Nc^2 + 6*Nc*Nl))*y^2 + Pi^2*(9 - 18*y^2)) - 
          b^2*Nc^2*(170*Nc^2 + 36*L^2*Nc^2 - 20*Nc*Nl - 
            6*L*(-6 + 17*Nc^2 - 2*Nc*Nl) + 9*Pi^2*(-2 + y^2)) + 
          b^3*(18*L^2*Nc^2*(-1 + y^2) - 3*L*(-6 + 11*Nc^2 - 2*Nc*Nl)*
             (-1 + y^2) + Nc*(-12*Nc^2*Nl*y^2 + 2*Nl*(5 + y^2) + 
              6*Nc^3*(6 + 5*y^2) + Nc*(-85 + 19*y^2 + 9*Pi^2*(-1 + y^2)))))*
         G[{0, -1}, b])/(9*b^2*Nc^3*(-1 + b^2*y^2)) + 
       ((-4 + Nc^2)*(-9*Nc^2*Pi^2 + b*(18*L^2*Nc^2 + 
            L*(18 - 33*Nc^2 + 6*Nc*Nl) + Nc*(66*Nc^3 + 2*Nl - 12*Nc^2*Nl + 
              Nc*(19 + 9*Pi^2))) + 9*b^6*Nc^2*Pi^2*y^2 - 
          b^5*(18*L^2*Nc^2 + L*(18 - 33*Nc^2 + 6*Nc*Nl) + 
            Nc*(-10*Nl + Nc*(85 + 9*Pi^2)))*y^2 - 
          b^2*Nc^2*(170*Nc^2 + 36*L^2*Nc^2 - 20*Nc*Nl - 
            6*L*(-6 + 17*Nc^2 - 2*Nc*Nl) - 9*Pi^2*(-2 + y^2)) + 
          b^4*Nc^2*(2*(18*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + L*(18 - 51*Nc^2 + 
                6*Nc*Nl))*y^2 + 9*Pi^2*(-1 + 2*y^2)) - 
          b^3*(18*L^2*Nc^2*(-1 + y^2) - 3*L*(-6 + 11*Nc^2 - 2*Nc*Nl)*
             (-1 + y^2) + Nc*(-12*Nc^2*Nl*y^2 + 2*Nl*(5 + y^2) + 
              6*Nc^3*(6 + 5*y^2) + Nc*(-85 + 19*y^2 + 9*Pi^2*(-1 + y^2)))))*
         G[{0, 1}, b])/(9*b^2*Nc^3*(-1 + b^2*y^2)) - 
       (2*(-4 + Nc^2)*(18*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{0, -y^(-1)}, b])/(9*Nc) - 
       (2*(-4 + Nc^2)*(18*L^2*Nc^2 + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{0, y^(-1)}, b])/(9*Nc) - 
       ((-4 + Nc^2)*(36 + 9*L^2*(1 + b^4 + 2*b*Nc^2 + 2*b^3*Nc^2 + 
            b^2*(2 - 8*Nc^4)) + 2*b*(1 - 5*b^2)*Nc*Nl + 4*b*(-3 + 5*b)*Nc^3*
           Nl - 3*L*(12*(-1 + Nc^2) + b*(-6 + 5*Nc^2 - 2*Nc*Nl) + 
            b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) + b^2*(-12 + 48*Nc^2 - 34*Nc^4 + 
              4*Nc^3*Nl)) + 2*Nc^4*(9 + 33*b + b^2*(-58 + 3*Pi^2)) + 
          Nc^2*(b + 21*b*Pi^2 + 6*b^4*Pi^2 + 6*(-15 + Pi^2) + 
            6*b^2*(3 + 2*Pi^2) + b^3*(67 + 21*Pi^2)))*G[{1, -1}, b])/
        (18*b^2*Nc^3) + ((1 + b^2)^2*(-4 + Nc^2)*Pi^2*G[{1, 0}, b])/
        (2*b^2*Nc) + ((-4 + Nc^2)*(36*(-1 + b^2*y^2) + 9*(1 + b^2)*L^2*
           (1 + b^2 - 2*b*Nc^2)*(-1 + b^2*y^2) - 2*b*(-1 + 5*b^2)*Nc*Nl*
           (-1 + b^2*y^2) + 4*b*(-3 + 5*b)*Nc^3*Nl*(-1 + b^2*y^2) - 
          3*L*(12*(-1 + Nc^2) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) - 
            b*(6 - 29*Nc^2 + 24*Nc^4 + 2*Nc*Nl) + b^2*(-12 + 48*Nc^2 - 
              34*Nc^4 + 4*Nc^3*Nl))*(-1 + b^2*y^2) - 
          Nc^2*(90 + 12*Pi^2 + 12*b^4*Pi^2 + 6*b^2*(-3 + 4*Pi^2) - 
            b*(1 + 21*Pi^2) - b^3*(67 + 21*Pi^2))*(-1 + b^2*y^2) + 
          2*Nc^4*(-9 - 69*b + b^4*(-58 + 3*Pi^2)*y^2 + 
            b^2*(58 - 3*Pi^2 + 9*y^2) + b^3*(36 + 33*y^2)))*G[{1, 1}, b])/
        (18*b^2*Nc^3*(-1 + b^2*y^2)) + 
       ((-4 + Nc^2)*(2*(-1 + b^2)*Nc^2 - 2*L*(-1 + Nc^2)*(1 + b*y) + 
          L^2*(1 + b^2 - 2*b*Nc^2)*(1 + b*y))*G[{1, -y^(-1)}, b])/
        (b*Nc*(1 + b*y)) + ((-4 + Nc^2)*(-2*(-1 + b^2)*Nc^2 - 
          2*L*(-1 + Nc^2)*(-1 + b*y) + L^2*(1 + b^2 - 2*b*Nc^2)*(-1 + b*y))*
         G[{1, y^(-1)}, b])/(b*Nc*(-1 + b*y)) - 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 + 4*b*Nc^2) + 
          Nc*((-18 + 85*b)*Nc - 10*b*Nl) - 3*L*(6*(-1 + Nc^2) + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{-y^(-1), -1}, b])/(9*b*Nc) + 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 - 4*b*Nc^2) + 
          Nc*(-((18 + 85*b)*Nc) + 10*b*Nl) + 3*L*(6 - 6*Nc^2 + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{-y^(-1), 1}, b])/(9*b*Nc) + 
       (2*(-4 + Nc^2)*(36*L^2*(-1 + Nc^2) + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{-y^(-1), -y^(-1)}, b])/(9*Nc) + 
       (8*L^2*(-4 + Nc^2)*G[{-y^(-1), y^(-1)}, b])/Nc - 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 + 4*b*Nc^2) + 
          Nc*((-18 + 85*b)*Nc - 10*b*Nl) - 3*L*(6*(-1 + Nc^2) + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{y^(-1), -1}, b])/(9*b*Nc) + 
       ((-4 + Nc^2)*(9*L^2*(1 + b^2 - 4*b*Nc^2) + 
          Nc*(-((18 + 85*b)*Nc) + 10*b*Nl) + 3*L*(6 - 6*Nc^2 + 
            b*(-6 + 17*Nc^2 - 2*Nc*Nl)))*G[{y^(-1), 1}, b])/(9*b*Nc) + 
       (8*L^2*(-4 + Nc^2)*G[{y^(-1), -y^(-1)}, b])/Nc + 
       (2*(-4 + Nc^2)*(36*L^2*(-1 + Nc^2) + 5*Nc*(17*Nc - 2*Nl) + 
          L*(18 - 51*Nc^2 + 6*Nc*Nl))*G[{y^(-1), y^(-1)}, b])/(9*Nc) + 
       ((-4 + Nc^2)*(3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + b^3*Nc*((35 + 48*L)*Nc - 2*Nl) + 
          b*Nc*((23 + 48*L)*Nc - 24*Nc^3 - 2*Nl) + 
          2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + 3*L*(3 + 2*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, -1, -1}, b])/(6*b^2*Nc^3) - 
       ((-4 + Nc^2)*(3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + b^3*Nc*((35 + 36*L)*Nc - 2*Nl) + 
          b*Nc*((23 + 36*L)*Nc - 24*Nc^3 - 2*Nl) + 
          2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + L*(9 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, -1, 1}, b])/(6*b^2*Nc^3) - 
       (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, -y^(-1)}, b])/(b*Nc) - 
       (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b^3*Nc*((-1 + 12*L)*Nc - 2*Nl) + b*Nc*((11 + 12*L)*Nc - 6*Nc^3 - 
            2*Nl) + 2*b^2*(3 - 21*Nc^2 + 11*Nc^4 + 3*L*(1 + Nc^2 + 2*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, 0, -1}, b])/(3*b^2*Nc^3) + 
       ((-4 + Nc^2)*(3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b*Nc*(-13*Nc + 6*Nc^3 - 2*Nl) - b^3*Nc*(Nc + 2*Nl) + 
          b^2*(6 - 42*Nc^2 + 22*Nc^4 + 6*L*(1 + Nc^2 - 2*Nc^4) - 4*Nc^3*Nl))*
         G[{-1, 0, 1}, b])/(3*b^2*Nc^3) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, 0, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, 0, y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(3*(2 + L - 8*Nc^2 - 2*L*Nc^2) - 
          3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + b^3*Nc*((25 + 24*L)*Nc + 2*Nl) + 
          b*Nc*((13 + 24*L)*Nc - 24*Nc^3 + 2*Nl) + 
          2*b^2*(3 + 36*Nc^2 - 11*Nc^4 + L*(3 - 6*Nc^2 + 6*Nc^4) + 
            2*Nc^3*Nl))*G[{-1, 1, -1}, b])/(6*b^2*Nc^3) - 
       ((-4 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 6*Nc^2) + 
          3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + b*Nc*(-((13 + 12*L)*Nc) + 
            24*Nc^3 - 2*Nl) - b^3*Nc*((25 + 12*L)*Nc + 2*Nl) + 
          2*b^2*(-3 - 36*Nc^2 + 11*Nc^4 + L*(-3 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, 1, 1}, b])/(6*b^2*Nc^3) + 
       (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, -y^(-1)}, b])/(b*Nc) + 
       (L*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2)*G[{-1, -y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, -y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, -y^(-1), -y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2)*G[{-1, y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, y^(-1), y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(6*b^4*L + 6*(2 + L - 2*Nc^2) + 
          b^3*Nc*((-1 + 24*L)*Nc - 2*Nl) + b*Nc*((23 + 24*L)*Nc - 12*Nc^3 - 
            2*Nl) + 2*b^2*(6 - 6*Nc^2 + 11*Nc^4 + 6*L*(1 + 2*Nc^4) - 
            2*Nc^3*Nl))*G[{0, -1, -1}, b])/(3*b^2*Nc^3) - 
       ((-4 + Nc^2)*(-6*b^4*L - 6*(2 + L - 2*Nc^2) + b*Nc*(Nc + 2*Nl) + 
          b^3*Nc*(Nc + 2*Nl) + 2*b^2*(-6 + 6*Nc^2 - 17*Nc^4 + 
            6*L*(-1 + 2*Nc^4) + 2*Nc^3*Nl))*G[{0, -1, 1}, b])/(3*b^2*Nc^3) + 
       (2*(-4 + Nc^2)*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{0, -1, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{0, -1, y^(-1)}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*((1 + b^2)*Nc + 11*b*Nc^3 - (1 + b^2)*Nl - 2*b*Nc^2*Nl)*
         G[{0, 0, -1}, b])/(3*b*Nc^2) + 
       (4*(-4 + Nc^2)*(-((1 + b^2)*Nc) + 11*b*Nc^3 + (1 + b^2)*Nl - 
          2*b*Nc^2*Nl)*G[{0, 0, 1}, b])/(3*b*Nc^2) - 
       (4*(-4 + Nc^2)*(11*Nc - 2*Nl)*G[{0, 0, -y^(-1)}, b])/3 - 
       (4*(-4 + Nc^2)*(11*Nc - 2*Nl)*G[{0, 0, y^(-1)}, b])/3 + 
       ((-4 + Nc^2)*(6*b^4*L + 6*(2 + L - 2*Nc^2) + b*Nc*(Nc + 2*Nl) + 
          b^3*Nc*(Nc + 2*Nl) - 2*b^2*(-6 + 6*Nc^2 - 17*Nc^4 + 
            6*L*(-1 + 2*Nc^4) + 2*Nc^3*Nl))*G[{0, 1, -1}, b])/(3*b^2*Nc^3) - 
       ((-4 + Nc^2)*(6*b^4*L + 6*(2 + L - 2*Nc^2) + 
          b^3*Nc*(Nc - 24*L*Nc + 2*Nl) + b*Nc*(-((23 + 24*L)*Nc) + 12*Nc^3 + 
            2*Nl) + 2*b^2*(6 - 6*Nc^2 + 11*Nc^4 + 6*L*(1 + 2*Nc^4) - 
            2*Nc^3*Nl))*G[{0, 1, 1}, b])/(3*b^2*Nc^3) - 
       (2*(-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{0, 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{0, 1, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 6*L*(1 + b^2 + 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{0, -y^(-1), -1}, b])/(3*b*Nc) - 
       (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 6*L*(1 + b^2 - 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{0, -y^(-1), 1}, b])/(3*b*Nc) - 
       (8*(-4 + Nc^2)*(6*L*(-2 + Nc^2) + Nc*(-7*Nc + Nl))*
         G[{0, -y^(-1), -y^(-1)}, b])/(3*Nc) - 
       (32*L*(-4 + Nc^2)*G[{0, -y^(-1), y^(-1)}, b])/Nc + 
       (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 6*L*(1 + b^2 + 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{0, y^(-1), -1}, b])/(3*b*Nc) - 
       (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 6*L*(1 + b^2 - 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{0, y^(-1), 1}, b])/(3*b*Nc) - 
       (32*L*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1)}, b])/Nc - 
       (8*(-4 + Nc^2)*(6*L*(-2 + Nc^2) + Nc*(-7*Nc + Nl))*
         G[{0, y^(-1), y^(-1)}, b])/(3*Nc) - 
       ((-4 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 6*Nc^2) + 
          3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + b^3*Nc*((25 + 12*L)*Nc + 2*Nl) + 
          b*Nc*((13 + 12*L)*Nc - 24*Nc^3 + 2*Nl) + 
          2*b^2*(-3 - 36*Nc^2 + 11*Nc^4 + L*(-3 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{1, -1, -1}, b])/(6*b^2*Nc^3) + 
       ((-4 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 6*Nc^2) + 
          3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + b^3*Nc*((25 + 24*L)*Nc + 2*Nl) + 
          b*Nc*((13 + 24*L)*Nc - 24*Nc^3 + 2*Nl) - 
          2*b^2*(3 + 36*Nc^2 - 11*Nc^4 + L*(3 - 6*Nc^2 + 6*Nc^4) + 
            2*Nc^3*Nl))*G[{1, -1, 1}, b])/(6*b^2*Nc^3) - 
       (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, -y^(-1)}, b])/(b*Nc) - 
       (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b^3*Nc*(Nc + 2*Nl) + b*Nc*(13*Nc - 6*Nc^3 + 2*Nl) + 
          b^2*(6 - 42*Nc^2 + 22*Nc^4 + 6*L*(1 + Nc^2 - 2*Nc^4) - 4*Nc^3*Nl))*
         G[{1, 0, -1}, b])/(3*b^2*Nc^3) - 
       ((-4 + Nc^2)*(3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b^3*Nc*(Nc - 12*L*Nc + 2*Nl) + b*Nc*(-((11 + 12*L)*Nc) + 6*Nc^3 + 
            2*Nl) + 2*b^2*(3 - 21*Nc^2 + 11*Nc^4 + 3*L*(1 + Nc^2 + 2*Nc^4) - 
            2*Nc^3*Nl))*G[{1, 0, 1}, b])/(3*b^2*Nc^3) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, 0, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, 0, y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + b^3*Nc*(-((35 + 36*L)*Nc) + 
            2*Nl) + b*Nc*(-((23 + 36*L)*Nc) + 24*Nc^3 + 2*Nl) + 
          2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + L*(9 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{1, 1, -1}, b])/(6*b^2*Nc^3) + 
       ((-4 + Nc^2)*(3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + b^3*Nc*(-((35 + 48*L)*Nc) + 
            2*Nl) + b*Nc*(-((23 + 48*L)*Nc) + 24*Nc^3 + 2*Nl) + 
          2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + 3*L*(3 + 2*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{1, 1, 1}, b])/(6*b^2*Nc^3) + 
       (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, 1, -y^(-1)}, b])/(b*Nc) + 
       (L*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, 1, y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2 - 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, -y^(-1), -1}, b])/(b*Nc) - ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2)*
         G[{1, -y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, -y^(-1), -y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(-2 + (1 + b)*Nc^2 - 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, y^(-1), -1}, b])/(b*Nc) - ((-4 + Nc^2)*(2 + (-1 + b)*Nc^2)*
         G[{1, y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, y^(-1), y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(12 + (-6 + 8*b)*Nc^2 + 3*L*(1 + b^2 + 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{-y^(-1), -1, -1}, b])/(3*b*Nc) + 
       ((-4 + Nc^2)*(3*L*(1 + b^2 + 6*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{-y^(-1), -1, 1}, b])/(3*b*Nc) - 
       ((-4 + Nc^2)*(4 - (2 + b)*Nc^2 + 2*L*(1 + b^2 + 4*b*(-1 + Nc^2)))*
         G[{-y^(-1), -1, -y^(-1)}, b])/(b*Nc) + 
       ((32*L)/Nc - 4*Nc - 8*L*Nc + Nc^3)*G[{-y^(-1), -1, y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(3*L*(1 + b^2 + 2*b*Nc^2) + b*Nc*(-11*Nc + 2*Nl))*
         G[{-y^(-1), 0, -1}, b])/(3*b*Nc) - 
       (2*(-4 + Nc^2)*(3*L*(1 + b^2 - 2*b*Nc^2) + b*Nc*(11*Nc - 2*Nl))*
         G[{-y^(-1), 0, 1}, b])/(3*b*Nc) - 
       (2*(-4 + Nc^2)*(12*L*(-2 + Nc^2) + Nc*(-25*Nc + 4*Nl))*
         G[{-y^(-1), 0, -y^(-1)}, b])/(3*Nc) - 
       (2*(-4 + Nc^2)*(8*L + Nc^2)*G[{-y^(-1), 0, y^(-1)}, b])/Nc + 
       ((-4 + Nc^2)*(-3*L*(1 + b^2 - 6*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{-y^(-1), 1, -1}, b])/(3*b*Nc) - 
       ((-4 + Nc^2)*(12 - 2*(3 + 4*b)*Nc^2 + 3*L*(1 + b^2 - 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{-y^(-1), 1, 1}, b])/(3*b*Nc) + 
       ((-4 + Nc^2)*(4 + (-2 + b)*Nc^2 + 2*L*(1 + b^2 - 4*b*(-1 + Nc^2)))*
         G[{-y^(-1), 1, -y^(-1)}, b])/(b*Nc) + 
       ((32*L)/Nc - 4*Nc - 8*L*Nc + Nc^3)*G[{-y^(-1), 1, y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 
          3*L*(1 + b^2 + b*(-8 + 6*Nc^2)) + 2*b*Nc*Nl)*
         G[{-y^(-1), -y^(-1), -1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 
          3*L*(1 + b^2 + b*(8 - 6*Nc^2)) - 2*b*Nc*Nl)*
         G[{-y^(-1), -y^(-1), 1}, b])/(3*b*Nc) + 
       (8*(-4 + Nc^2)*(9*L*(-2 + Nc^2) + Nc*(-7*Nc + Nl))*
         G[{-y^(-1), -y^(-1), -y^(-1)}, b])/(3*Nc) + 
       (16*L*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1)}, b])/Nc - 
       (16*L*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1}, b])/Nc - 
       (16*L*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1}, b])/Nc + 
       (16*L*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1)}, b])/Nc + 
       (16*L*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1)}, b])/Nc + 
       ((-4 + Nc^2)*(12 + (-6 + 8*b)*Nc^2 + 3*L*(1 + b^2 + 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{y^(-1), -1, -1}, b])/(3*b*Nc) + 
       ((-4 + Nc^2)*(3*L*(1 + b^2 + 6*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{y^(-1), -1, 1}, b])/(3*b*Nc) + ((32*L)/Nc - 4*Nc - 8*L*Nc + Nc^3)*
        G[{y^(-1), -1, -y^(-1)}, b] - 
       ((-4 + Nc^2)*(4 - (2 + b)*Nc^2 + 2*L*(1 + b^2 + 4*b*(-1 + Nc^2)))*
         G[{y^(-1), -1, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(3*L*(1 + b^2 + 2*b*Nc^2) + b*Nc*(-11*Nc + 2*Nl))*
         G[{y^(-1), 0, -1}, b])/(3*b*Nc) - 
       (2*(-4 + Nc^2)*(3*L*(1 + b^2 - 2*b*Nc^2) + b*Nc*(11*Nc - 2*Nl))*
         G[{y^(-1), 0, 1}, b])/(3*b*Nc) - (2*(-4 + Nc^2)*(8*L + Nc^2)*
         G[{y^(-1), 0, -y^(-1)}, b])/Nc - 
       (2*(-4 + Nc^2)*(12*L*(-2 + Nc^2) + Nc*(-25*Nc + 4*Nl))*
         G[{y^(-1), 0, y^(-1)}, b])/(3*Nc) + 
       ((-4 + Nc^2)*(-3*L*(1 + b^2 - 6*b*Nc^2) + 2*b*Nc*(-7*Nc + Nl))*
         G[{y^(-1), 1, -1}, b])/(3*b*Nc) - 
       ((-4 + Nc^2)*(12 - 2*(3 + 4*b)*Nc^2 + 3*L*(1 + b^2 - 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{y^(-1), 1, 1}, b])/(3*b*Nc) + 
       ((32*L)/Nc - 4*Nc - 8*L*Nc + Nc^3)*G[{y^(-1), 1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(4 + (-2 + b)*Nc^2 + 2*L*(1 + b^2 - 4*b*(-1 + Nc^2)))*
         G[{y^(-1), 1, y^(-1)}, b])/(b*Nc) - 
       (16*L*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1}, b])/Nc - 
       (16*L*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1}, b])/Nc + 
       (16*L*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1)}, b])/Nc + 
       (16*L*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1)}, b])/Nc - 
       (2*(-4 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 
          3*L*(1 + b^2 + b*(-8 + 6*Nc^2)) + 2*b*Nc*Nl)*
         G[{y^(-1), y^(-1), -1}, b])/(3*b*Nc) + 
       (2*(-4 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 
          3*L*(1 + b^2 + b*(8 - 6*Nc^2)) - 2*b*Nc*Nl)*G[{y^(-1), y^(-1), 1}, 
          b])/(3*b*Nc) + (16*L*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1)}, b])/
        Nc + (8*(-4 + Nc^2)*(9*L*(-2 + Nc^2) + Nc*(-7*Nc + Nl))*
         G[{y^(-1), y^(-1), y^(-1)}, b])/(3*Nc) + 
       ((-4 + Nc^2)*(3 + 2*Nc^2 + 16*b*Nc^2 + 16*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*
         G[{-1, -1, -1, -1}, b])/(2*b^2*Nc^3) - 
       ((-4 + Nc^2)*(3 + 2*Nc^2 + 16*b*Nc^2 + 16*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*
         G[{-1, -1, -1, 1}, b])/(2*b^2*Nc^3) - 
       ((-4 + Nc^2)*(1 + 3*Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 + 
          b^4*(1 + 3*Nc^2) + 2*b^2*(1 + 3*Nc^2 + Nc^4))*G[{-1, -1, 0, -1}, 
          b])/(b^2*Nc^3) + ((-4 + Nc^2)*(1 + 3*Nc^2 + 6*b*Nc^2 + 6*b^3*Nc^2 + 
          b^4*(1 + 3*Nc^2) + b^2*(2 + 6*Nc^2 - 2*Nc^4))*G[{-1, -1, 0, 1}, b])/
        (b^2*Nc^3) + (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*
         G[{-1, -1, 0, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, 0, y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(-1 + 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 - 
          2*b^2*(1 - 2*Nc^2)^2 + b^4*(-1 + 4*Nc^2))*G[{-1, -1, 1, -1}, b])/
        (2*b^2*Nc^3) - ((-4 + Nc^2)*(-1 + 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 - 
          2*b^2*(1 - 2*Nc^2)^2 + b^4*(-1 + 4*Nc^2))*G[{-1, -1, 1, 1}, b])/
        (2*b^2*Nc^3) + ((1 + b^2)*(-4 + Nc^2)*G[{-1, -1, -y^(-1), -1}, b])/
        (b*Nc) + ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, -y^(-1), 1}, 
          b])/(b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*
         G[{-1, -1, -y^(-1), -y^(-1)}, b])/(b*Nc) + 
       ((1 + b^2)*(-4 + Nc^2)*G[{-1, -1, y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, y^(-1), y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + 
          b^4*(1 + Nc^2) + 2*b^2*(1 + Nc^2 + Nc^4))*G[{-1, 0, -1, -1}, b])/
        (b^2*Nc^3) + (2*(-4 + Nc^2)*(1 + Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 + 
          b^4*(1 + Nc^2) + 2*b^2*(1 + Nc^2 + Nc^4))*G[{-1, 0, -1, 1}, b])/
        (b^2*Nc^3) + (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, -1, -y^(-1)}, b])/
        (b*Nc) + (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, -1, y^(-1)}, b])/(b*Nc) + 
       (3*(1 + b^2)^2*(-4 + Nc^2)*G[{-1, 0, 0, -1}, b])/(b^2*Nc) - 
       (3*(1 + b^2)^2*(-4 + Nc^2)*G[{-1, 0, 0, 1}, b])/(b^2*Nc) + 
       (2*(-4 + Nc^2)*(1 - Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 - b^4*(-1 + Nc^2) + 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{-1, 0, 1, -1}, b])/(b^2*Nc^3) + 
       (2*(-4 + Nc^2)*(-1 + Nc^2 + b^4*(-1 + Nc^2) + 
          2*b^2*(-1 + Nc^2 + 2*Nc^4))*G[{-1, 0, 1, 1}, b])/(b^2*Nc^3) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, 1, -y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, 1, y^(-1)}, 
          b])/(b*Nc) + (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, -y^(-1), -1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, -y^(-1), 1}, 
          b])/(b*Nc) + 6*Nc*(-4 + Nc^2)*G[{-1, 0, -y^(-1), -y^(-1)}, b] + 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{-1, 0, y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, y^(-1), 1}, b])/(b*Nc) + 
       6*Nc*(-4 + Nc^2)*G[{-1, 0, y^(-1), y^(-1)}, b] + 
       ((-4 + Nc^2)*(1 + b^4 - 16*b*Nc^2 - 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{-1, 1, -1, -1}, b])/(2*b^2*Nc^3) - 
       ((-4 + Nc^2)*(1 + b^4 - 16*b*Nc^2 - 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{-1, 1, -1, 1}, b])/(2*b^2*Nc^3) + 
       ((-4 + Nc^2)*(1 - Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 - b^4*(-1 + Nc^2) + 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{-1, 1, 0, -1}, b])/(b^2*Nc^3) + 
       ((-4 + Nc^2)*(-1 + Nc^2 - 6*b*Nc^2 - 6*b^3*Nc^2 + b^4*(-1 + Nc^2) + 
          2*b^2*(-1 + Nc^2 + Nc^4))*G[{-1, 1, 0, 1}, b])/(b^2*Nc^3) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, 0, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, 0, y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(3 + 2*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          b^2*(6 + 4*Nc^2 - 12*Nc^4))*G[{-1, 1, 1, -1}, b])/(2*b^2*Nc^3) + 
       ((-4 + Nc^2)*(3 + 2*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          b^2*(6 + 4*Nc^2 - 12*Nc^4))*G[{-1, 1, 1, 1}, b])/(2*b^2*Nc^3) - 
       ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, -y^(-1), -1}, b])/(b*Nc) - 
       ((1 + b^2)*(-4 + Nc^2)*G[{-1, 1, -y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, y^(-1), -1}, b])/
        (b*Nc) - ((1 + b^2)*(-4 + Nc^2)*G[{-1, 1, y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, y^(-1), y^(-1)}, b])/
        (b*Nc) + ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, -y^(-1), -1, -1}, 
          b])/(b*Nc) - Nc*(-4 + Nc^2)*G[{-1, -y^(-1), -1, 1}, b] - 
       ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, -y^(-1), -1, -y^(-1)}, b])/
        (b*Nc) + Nc*(-4 + Nc^2)*G[{-1, -y^(-1), -1, y^(-1)}, b] + 
       2*Nc*(-4 + Nc^2)*G[{-1, -y^(-1), 0, -y^(-1)}, b] - 
       2*Nc*(-4 + Nc^2)*G[{-1, -y^(-1), 0, y^(-1)}, b] - 
       3*Nc*(-4 + Nc^2)*G[{-1, -y^(-1), 1, -1}, b] - 
       ((-4 + Nc^2)*(2 + 2*b^2 + 3*b*Nc^2)*G[{-1, -y^(-1), 1, 1}, b])/
        (b*Nc) + ((-4 + Nc^2)*(2 + 2*b^2 + 5*b*Nc^2)*
         G[{-1, -y^(-1), 1, -y^(-1)}, b])/(b*Nc) + Nc*(-4 + Nc^2)*
        G[{-1, -y^(-1), 1, y^(-1)}, b] - (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*
         G[{-1, -y^(-1), -y^(-1), -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -y^(-1), -y^(-1), 1}, b])/
        (b*Nc) - 6*Nc*(-4 + Nc^2)*G[{-1, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, y^(-1), -1, -1}, b])/(b*Nc) - 
       Nc*(-4 + Nc^2)*G[{-1, y^(-1), -1, 1}, b] + Nc*(-4 + Nc^2)*
        G[{-1, y^(-1), -1, -y^(-1)}, b] - ((-4 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*
         G[{-1, y^(-1), -1, y^(-1)}, b])/(b*Nc) - 2*Nc*(-4 + Nc^2)*
        G[{-1, y^(-1), 0, -y^(-1)}, b] + 2*Nc*(-4 + Nc^2)*
        G[{-1, y^(-1), 0, y^(-1)}, b] - 3*Nc*(-4 + Nc^2)*
        G[{-1, y^(-1), 1, -1}, b] - ((-4 + Nc^2)*(2 + 2*b^2 + 3*b*Nc^2)*
         G[{-1, y^(-1), 1, 1}, b])/(b*Nc) + Nc*(-4 + Nc^2)*
        G[{-1, y^(-1), 1, -y^(-1)}, b] + ((-4 + Nc^2)*(2 + 2*b^2 + 5*b*Nc^2)*
         G[{-1, y^(-1), 1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{-1, y^(-1), y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-1, y^(-1), y^(-1), 1}, b])/(b*Nc) - 6*Nc*(-4 + Nc^2)*
        G[{-1, y^(-1), y^(-1), y^(-1)}, b] - 
       ((-4 + Nc^2)*(3 + 2*Nc^2 + 14*b*Nc^2 + 14*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*
         G[{0, -1, -1, -1}, b])/(b^2*Nc^3) + 
       ((-4 + Nc^2)*(3 + 2*Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + b^2*(6 + 4*Nc^2 + 4*Nc^4))*G[{0, -1, -1, 1}, b])/
        (b^2*Nc^3) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, -1, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, -1, y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + 
          b^4*(1 + Nc^2) + 2*b^2*(1 + Nc^2 + 2*Nc^4))*G[{0, -1, 0, -1}, b])/
        (b^2*Nc^3) - (2*(-4 + Nc^2)*(1 + Nc^2 + b^4*(1 + Nc^2) + 
          b^2*(2 + 2*Nc^2 - 4*Nc^4))*G[{0, -1, 0, 1}, b])/(b^2*Nc^3) - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 0, -y^(-1)}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 0, y^(-1)}, 
          b])/(b*Nc) + ((-4 + Nc^2)*(1 - 2*Nc^2 + 6*b*Nc^2 + 6*b^3*Nc^2 + 
          b^4*(1 - 2*Nc^2) + b^2*(2 - 4*Nc^2 + 4*Nc^4))*G[{0, -1, 1, -1}, b])/
        (b^2*Nc^3) + ((-4 + Nc^2)*(-1 + 2*Nc^2 - 2*b*Nc^2 - 2*b^3*Nc^2 + 
          b^4*(-1 + 2*Nc^2) + b^2*(-2 + 4*Nc^2 + 4*Nc^4))*
         G[{0, -1, 1, 1}, b])/(b^2*Nc^3) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 1, -y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 1, y^(-1)}, 
          b])/(b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, -y^(-1), 1}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, y^(-1), 1}, 
          b])/(b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, y^(-1), y^(-1)}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^4 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^2*(2 + 3*Nc^4))*
         G[{0, 0, -1, -1}, b])/(b^2*Nc^3) - 
       (4*(-4 + Nc^2)*(1 + b^4 - 2*b^2*(-1 + Nc^4))*G[{0, 0, -1, 1}, b])/
        (b^2*Nc^3) - (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*
         G[{0, 0, -1, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, -1, y^(-1)}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^4 - 2*b^2*(-1 + Nc^4))*
         G[{0, 0, 1, -1}, b])/(b^2*Nc^3) + 
       (4*(-4 + Nc^2)*(1 + b^4 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^2*(2 + 3*Nc^4))*
         G[{0, 0, 1, 1}, b])/(b^2*Nc^3) + 
       (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*G[{0, 0, 1, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*G[{0, 0, 1, y^(-1)}, 
          b])/(b*Nc) - (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*
         G[{0, 0, -y^(-1), -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*G[{0, 0, -y^(-1), 1}, b])/
        (b*Nc) + (4*(64 - 36*Nc^2 + 5*Nc^4)*G[{0, 0, -y^(-1), -y^(-1)}, b])/
        Nc + (64*(-4 + Nc^2)*G[{0, 0, -y^(-1), y^(-1)}, b])/Nc - 
       (2*(-4 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*G[{0, 0, y^(-1), 1}, 
          b])/(b*Nc) + (64*(-4 + Nc^2)*G[{0, 0, y^(-1), -y^(-1)}, b])/Nc + 
       (4*(64 - 36*Nc^2 + 5*Nc^4)*G[{0, 0, y^(-1), y^(-1)}, b])/Nc + 
       ((-4 + Nc^2)*(-1 + 2*Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 + 
          b^4*(-1 + 2*Nc^2) + b^2*(-2 + 4*Nc^2 + 4*Nc^4))*
         G[{0, 1, -1, -1}, b])/(b^2*Nc^3) + 
       ((-4 + Nc^2)*(1 - 2*Nc^2 - 6*b*Nc^2 - 6*b^3*Nc^2 + b^4*(1 - 2*Nc^2) + 
          b^2*(2 - 4*Nc^2 + 4*Nc^4))*G[{0, 1, -1, 1}, b])/(b^2*Nc^3) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -1, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -1, y^(-1)}, 
          b])/(b*Nc) - (2*(-4 + Nc^2)*(1 + Nc^2 + b^4*(1 + Nc^2) + 
          b^2*(2 + 2*Nc^2 - 4*Nc^4))*G[{0, 1, 0, -1}, b])/(b^2*Nc^3) + 
       (2*(-4 + Nc^2)*(1 + Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + 2*Nc^4))*G[{0, 1, 0, 1}, b])/(b^2*Nc^3) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, 0, -y^(-1)}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, 0, y^(-1)}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(3 + 2*Nc^2 - 10*b*Nc^2 - 10*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + b^2*(6 + 4*Nc^2 + 4*Nc^4))*G[{0, 1, 1, -1}, b])/
        (b^2*Nc^3) - ((-4 + Nc^2)*(3 + 2*Nc^2 - 14*b*Nc^2 - 14*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*G[{0, 1, 1, 1}, b])/
        (b^2*Nc^3) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{0, 1, 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, 1, y^(-1)}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -y^(-1), -1}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{0, 1, -y^(-1), -y^(-1)}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, y^(-1), -1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, y^(-1), y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, -y^(-1), -1, -1}, 
          b])/(b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*
         G[{0, -y^(-1), -1, 1}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 + b*(-4 + 3*Nc^2))*
         G[{0, -y^(-1), -1, -y^(-1)}, b])/(b*Nc) - 
       (2*(32 - 12*Nc^2 + Nc^4)*G[{0, -y^(-1), -1, y^(-1)}, b])/Nc - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -y^(-1), 0, -1}, b])/
        (b*Nc) + (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, -y^(-1), 0, 1}, 
          b])/(b*Nc) + (4*(32 - 20*Nc^2 + 3*Nc^4)*G[{0, -y^(-1), 0, -y^(-1)}, 
          b])/Nc + (4*(-32 + 4*Nc^2 + Nc^4)*G[{0, -y^(-1), 0, y^(-1)}, b])/
        Nc + (2*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*G[{0, -y^(-1), 1, -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, -y^(-1), 1, 1}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + b*(4 - 3*Nc^2))*
         G[{0, -y^(-1), 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(32 - 12*Nc^2 + Nc^4)*G[{0, -y^(-1), 1, y^(-1)}, b])/Nc + 
       (2*(-4 + Nc^2)*(2 + 2*b^2 + b*(-16 + 9*Nc^2))*
         G[{0, -y^(-1), -y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 + 2*b^2 + b*(16 - 9*Nc^2))*
         G[{0, -y^(-1), -y^(-1), 1}, b])/(b*Nc) - 
       (12*(32 - 20*Nc^2 + 3*Nc^4)*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b])/Nc - 
       (32*(-4 + Nc^2)*G[{0, -y^(-1), -y^(-1), y^(-1)}, b])/Nc + 
       (32*(-4 + Nc^2)*G[{0, -y^(-1), y^(-1), -1}, b])/Nc + 
       (32*(-4 + Nc^2)*G[{0, -y^(-1), y^(-1), 1}, b])/Nc - 
       (32*(-4 + Nc^2)*G[{0, -y^(-1), y^(-1), -y^(-1)}, b])/Nc - 
       (32*(-4 + Nc^2)*G[{0, -y^(-1), y^(-1), y^(-1)}, b])/Nc - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, y^(-1), -1, -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 4*b*Nc^2)*G[{0, y^(-1), -1, 1}, b])/(b*Nc) - 
       (2*(32 - 12*Nc^2 + Nc^4)*G[{0, y^(-1), -1, -y^(-1)}, b])/Nc + 
       (4*(-4 + Nc^2)*(1 + b^2 + b*(-4 + 3*Nc^2))*G[{0, y^(-1), -1, y^(-1)}, 
          b])/(b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, y^(-1), 0, -1}, b])/(b*Nc) + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, y^(-1), 0, 1}, b])/(b*Nc) + 
       (4*(-32 + 4*Nc^2 + Nc^4)*G[{0, y^(-1), 0, -y^(-1)}, b])/Nc + 
       (4*(32 - 20*Nc^2 + 3*Nc^4)*G[{0, y^(-1), 0, y^(-1)}, b])/Nc + 
       (2*(-4 + Nc^2)*(1 + b^2 - 4*b*Nc^2)*G[{0, y^(-1), 1, -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, y^(-1), 1, 1}, b])/(b*Nc) - 
       (2*(32 - 12*Nc^2 + Nc^4)*G[{0, y^(-1), 1, -y^(-1)}, b])/Nc - 
       (4*(-4 + Nc^2)*(1 + b^2 + b*(4 - 3*Nc^2))*G[{0, y^(-1), 1, y^(-1)}, 
          b])/(b*Nc) + (32*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1), -1}, b])/Nc + 
       (32*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1), 1}, b])/Nc - 
       (32*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1), -y^(-1)}, b])/Nc - 
       (32*(-4 + Nc^2)*G[{0, y^(-1), -y^(-1), y^(-1)}, b])/Nc + 
       (2*(-4 + Nc^2)*(2 + 2*b^2 + b*(-16 + 9*Nc^2))*
         G[{0, y^(-1), y^(-1), -1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(2 + 2*b^2 + b*(16 - 9*Nc^2))*G[{0, y^(-1), y^(-1), 1}, 
          b])/(b*Nc) - (32*(-4 + Nc^2)*G[{0, y^(-1), y^(-1), -y^(-1)}, b])/
        Nc - (12*(32 - 20*Nc^2 + 3*Nc^4)*G[{0, y^(-1), y^(-1), y^(-1)}, b])/
        Nc + ((-4 + Nc^2)*(3 + 2*Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + b^2*(6 + 4*Nc^2 - 12*Nc^4))*
         G[{1, -1, -1, -1}, b])/(2*b^2*Nc^3) - 
       ((-4 + Nc^2)*(3 + 2*Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          b^2*(6 + 4*Nc^2 - 12*Nc^4))*G[{1, -1, -1, 1}, b])/(2*b^2*Nc^3) + 
       ((-4 + Nc^2)*(-1 + Nc^2 + 6*b*Nc^2 + 6*b^3*Nc^2 + b^4*(-1 + Nc^2) + 
          2*b^2*(-1 + Nc^2 + Nc^4))*G[{1, -1, 0, -1}, b])/(b^2*Nc^3) - 
       ((-4 + Nc^2)*(-1 + Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 + b^4*(-1 + Nc^2) - 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{1, -1, 0, 1}, b])/(b^2*Nc^3) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, 0, -y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, 0, y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(1 + b^4 + 16*b*Nc^2 + 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{1, -1, 1, -1}, b])/(2*b^2*Nc^3) + 
       ((-4 + Nc^2)*(1 + b^4 + 16*b*Nc^2 + 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{1, -1, 1, 1}, b])/(2*b^2*Nc^3) + 
       ((1 + b^2)*(-4 + Nc^2)*G[{1, -1, -y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, -y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) + ((1 + b^2)*(-4 + Nc^2)*G[{1, -1, y^(-1), -1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, y^(-1), 1}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, y^(-1), y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(-1 + Nc^2 + b^4*(-1 + Nc^2) + 
          2*b^2*(-1 + Nc^2 + 2*Nc^4))*G[{1, 0, -1, -1}, b])/(b^2*Nc^3) - 
       (2*(-4 + Nc^2)*(-1 + Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 + b^4*(-1 + Nc^2) - 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{1, 0, -1, 1}, b])/(b^2*Nc^3) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, -1, -y^(-1)}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, -1, y^(-1)}, 
          b])/(b*Nc) - (3*(1 + b^2)^2*(-4 + Nc^2)*G[{1, 0, 0, -1}, b])/
        (b^2*Nc) + (3*(1 + b^2)^2*(-4 + Nc^2)*G[{1, 0, 0, 1}, b])/(b^2*Nc) + 
       (2*(-4 + Nc^2)*(1 + Nc^2 - 2*b*Nc^2 - 2*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + Nc^4))*G[{1, 0, 1, -1}, b])/(b^2*Nc^3) - 
       (2*(-4 + Nc^2)*(1 + Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + Nc^4))*G[{1, 0, 1, 1}, b])/(b^2*Nc^3) - 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, 1, y^(-1)}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, -y^(-1), -1}, b])/
        (b*Nc) - (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, -y^(-1), 1}, b])/(b*Nc) + 
       6*Nc*(-4 + Nc^2)*G[{1, 0, -y^(-1), -y^(-1)}, b] + 
       (2*(-4 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, y^(-1), -1}, b])/(b*Nc) - 
       (2*(1 + b^2)*(-4 + Nc^2)*G[{1, 0, y^(-1), 1}, b])/(b*Nc) + 
       6*Nc*(-4 + Nc^2)*G[{1, 0, y^(-1), y^(-1)}, b] + 
       ((-4 + Nc^2)*(1 - 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(1 - 4*Nc^2) + 
          2*b^2*(1 - 2*Nc^2)^2)*G[{1, 1, -1, -1}, b])/(2*b^2*Nc^3) - 
       ((-4 + Nc^2)*(1 - 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(1 - 4*Nc^2) + 
          2*b^2*(1 - 2*Nc^2)^2)*G[{1, 1, -1, 1}, b])/(2*b^2*Nc^3) + 
       ((-4 + Nc^2)*(1 + 3*Nc^2 - 6*b*Nc^2 - 6*b^3*Nc^2 + b^4*(1 + 3*Nc^2) + 
          b^2*(2 + 6*Nc^2 - 2*Nc^4))*G[{1, 1, 0, -1}, b])/(b^2*Nc^3) - 
       ((-4 + Nc^2)*(1 + 3*Nc^2 - 10*b*Nc^2 - 10*b^3*Nc^2 + 
          b^4*(1 + 3*Nc^2) + 2*b^2*(1 + 3*Nc^2 + Nc^4))*G[{1, 1, 0, 1}, b])/
        (b^2*Nc^3) - (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, 0, -y^(-1)}, 
          b])/(b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*
         G[{1, 1, 0, y^(-1)}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(3 + 2*Nc^2 - 16*b*Nc^2 - 16*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*
         G[{1, 1, 1, -1}, b])/(2*b^2*Nc^3) + 
       ((-4 + Nc^2)*(3 + 2*Nc^2 - 16*b*Nc^2 - 16*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*G[{1, 1, 1, 1}, b])/
        (2*b^2*Nc^3) - ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, 1, -y^(-1), -1}, b])/(b*Nc) - 
       ((1 + b^2)*(-4 + Nc^2)*G[{1, 1, -y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, 1, y^(-1), -1}, b])/
        (b*Nc) - ((1 + b^2)*(-4 + Nc^2)*G[{1, 1, y^(-1), 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, y^(-1), y^(-1)}, b])/
        (b*Nc) + ((-4 + Nc^2)*(2 + 2*b^2 - 3*b*Nc^2)*G[{1, -y^(-1), -1, -1}, 
          b])/(b*Nc) - 3*Nc*(-4 + Nc^2)*G[{1, -y^(-1), -1, 1}, b] + 
       ((-4 + Nc^2)*(-2 - 2*b^2 + 5*b*Nc^2)*G[{1, -y^(-1), -1, -y^(-1)}, b])/
        (b*Nc) + Nc*(-4 + Nc^2)*G[{1, -y^(-1), -1, y^(-1)}, b] + 
       2*Nc*(-4 + Nc^2)*G[{1, -y^(-1), 0, -y^(-1)}, b] - 
       2*Nc*(-4 + Nc^2)*G[{1, -y^(-1), 0, y^(-1)}, b] - 
       Nc*(-4 + Nc^2)*G[{1, -y^(-1), 1, -1}, b] + 
       ((-4 + Nc^2)*(-2 - 2*b^2 + b*Nc^2)*G[{1, -y^(-1), 1, 1}, b])/(b*Nc) + 
       ((-4 + Nc^2)*(2 + 2*b^2 - b*Nc^2)*G[{1, -y^(-1), 1, -y^(-1)}, b])/
        (b*Nc) + Nc*(-4 + Nc^2)*G[{1, -y^(-1), 1, y^(-1)}, b] - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -y^(-1), -y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*
         G[{1, -y^(-1), -y^(-1), 1}, b])/(b*Nc) - 6*Nc*(-4 + Nc^2)*
        G[{1, -y^(-1), -y^(-1), -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 - 3*b*Nc^2)*G[{1, y^(-1), -1, -1}, b])/
        (b*Nc) - 3*Nc*(-4 + Nc^2)*G[{1, y^(-1), -1, 1}, b] + 
       Nc*(-4 + Nc^2)*G[{1, y^(-1), -1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(-2 - 2*b^2 + 5*b*Nc^2)*G[{1, y^(-1), -1, y^(-1)}, b])/
        (b*Nc) - 2*Nc*(-4 + Nc^2)*G[{1, y^(-1), 0, -y^(-1)}, b] + 
       2*Nc*(-4 + Nc^2)*G[{1, y^(-1), 0, y^(-1)}, b] - 
       Nc*(-4 + Nc^2)*G[{1, y^(-1), 1, -1}, b] + 
       ((-4 + Nc^2)*(-2 - 2*b^2 + b*Nc^2)*G[{1, y^(-1), 1, 1}, b])/(b*Nc) + 
       Nc*(-4 + Nc^2)*G[{1, y^(-1), 1, -y^(-1)}, b] + 
       ((-4 + Nc^2)*(2 + 2*b^2 - b*Nc^2)*G[{1, y^(-1), 1, y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, y^(-1), y^(-1), -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{1, y^(-1), y^(-1), 1}, b])/
        (b*Nc) - 6*Nc*(-4 + Nc^2)*G[{1, y^(-1), y^(-1), y^(-1)}, b] + 
       (3*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, -1, -1}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, -1, 1}, 
          b])/(b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, -1, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, 0, -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), -1, 0, 1}, 
          b])/(b*Nc) + (8*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), -1, 0, -y^(-1)}, 
          b])/Nc + (16*(-4 + Nc^2)*G[{-y^(-1), -1, 0, y^(-1)}, b])/Nc + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), -1, 1, -1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(3 + 3*b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, 1, 1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, 1, -y^(-1)}, b])/(b*Nc) - 
       (2*(1 + 4*b + b^2)*(-4 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 4*b*(-1 + Nc^2))*
         G[{-y^(-1), -1, -y^(-1), 1}, b])/(b*Nc) - 
       (8*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b])/Nc + 
       (8*(-4 + Nc^2)*G[{-y^(-1), -1, y^(-1), -1}, b])/Nc + 
       (8*(-4 + Nc^2)*G[{-y^(-1), -1, y^(-1), 1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), -1, y^(-1), y^(-1)}, b])/Nc - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 0, -1, -1}, b])/
        (b*Nc) - 8*Nc*(-4 + Nc^2)*G[{-y^(-1), 0, -1, 1}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 + 4*b*(-1 + Nc^2))*
         G[{-y^(-1), 0, -1, -y^(-1)}, b])/(b*Nc) + 
       (16*(-4 + Nc^2)*G[{-y^(-1), 0, -1, y^(-1)}, b])/Nc - 
       8*Nc*(-4 + Nc^2)*G[{-y^(-1), 0, 1, -1}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 0, 1, 1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*(-1 + Nc^2))*G[{-y^(-1), 0, 1, -y^(-1)}, 
          b])/(b*Nc) + (16*(-4 + Nc^2)*G[{-y^(-1), 0, 1, y^(-1)}, b])/Nc + 
       (4*(-4 + Nc^2)*(1 + b^2 + 4*b*(-1 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), -1}, b])/(b*Nc) - 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*(-1 + Nc^2))*G[{-y^(-1), 0, -y^(-1), 1}, 
          b])/(b*Nc) - (32*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), 0, -y^(-1), 
           -y^(-1)}, b])/Nc - (32*(-4 + Nc^2)*G[{-y^(-1), 0, -y^(-1), 
           y^(-1)}, b])/Nc + (16*(-4 + Nc^2)*G[{-y^(-1), 0, y^(-1), -1}, b])/
        Nc + (16*(-4 + Nc^2)*G[{-y^(-1), 0, y^(-1), 1}, b])/Nc - 
       (32*(-4 + Nc^2)*G[{-y^(-1), 0, y^(-1), -y^(-1)}, b])/Nc + 
       ((-4 + Nc^2)*(3 + 3*b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, -1, -1}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, -1, 1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{-y^(-1), 1, -1, -y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, 0, -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 0, 1}, 
          b])/(b*Nc) + (8*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), 1, 0, -y^(-1)}, b])/
        Nc + (16*(-4 + Nc^2)*G[{-y^(-1), 1, 0, y^(-1)}, b])/Nc + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, -1}, b])/(b*Nc) - 
       (3*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, -y^(-1)}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 4*b*(-1 + Nc^2))*
         G[{-y^(-1), 1, -y^(-1), -1}, b])/(b*Nc) + 
       (2*(1 - 4*b + b^2)*(-4 + Nc^2)*G[{-y^(-1), 1, -y^(-1), 1}, b])/
        (b*Nc) - (8*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b])/
        Nc + (8*(-4 + Nc^2)*G[{-y^(-1), 1, y^(-1), -1}, b])/Nc + 
       (8*(-4 + Nc^2)*G[{-y^(-1), 1, y^(-1), 1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), 1, y^(-1), y^(-1)}, b])/Nc - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*(-4 + Nc^2))*
         G[{-y^(-1), -y^(-1), -1, -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + b*(-8 + 6*Nc^2))*
         G[{-y^(-1), -y^(-1), -1, 1}, b])/(b*Nc) - 
       (16*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b])/Nc + 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -y^(-1), 0, -1}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{-y^(-1), -y^(-1), 0, 1}, b])/(b*Nc) - 
       (16*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b])/Nc - 
       (32*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), 0, y^(-1)}, b])/Nc - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*(8 - 6*Nc^2))*G[{-y^(-1), -y^(-1), 1, -1}, 
          b])/(b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*(-4 + Nc^2))*
         G[{-y^(-1), -y^(-1), 1, 1}, b])/(b*Nc) - 
       (16*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b])/Nc - 
       (24*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), -y^(-1), -1}, b])/Nc - 
       (24*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), -y^(-1), 1}, b])/Nc + 
       (48*(8 - 6*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b])/
        Nc - (16*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), -1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), 1}, b])/Nc + 
       (32*(-4 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), y^(-1)}, b])/Nc + 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, -1}, b])/Nc + 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, 1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, -y^(-1)}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -1, y^(-1)}, b])/Nc + 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, -1}, b])/Nc + 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, 1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, -y^(-1)}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), 1, y^(-1)}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), -1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), 1}, b])/Nc + 
       (32*(-4 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), y^(-1)}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), -1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), 1}, b])/Nc + 
       (32*(-4 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), -y^(-1)}, b])/Nc + 
       (3*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, -1, -1}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, -1, 1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{y^(-1), -1, -1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, 0, -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), -1, 0, 1}, 
          b])/(b*Nc) + (16*(-4 + Nc^2)*G[{y^(-1), -1, 0, -y^(-1)}, b])/Nc + 
       (8*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), -1, 0, y^(-1)}, b])/Nc + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), -1, 1, -1}, b])/(b*Nc) - 
       ((-4 + Nc^2)*(3 + 3*b^2 + 2*b*Nc^2)*G[{y^(-1), -1, 1, 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), -1, 1, y^(-1)}, b])/
        (b*Nc) + (8*(-4 + Nc^2)*G[{y^(-1), -1, -y^(-1), -1}, b])/Nc + 
       (8*(-4 + Nc^2)*G[{y^(-1), -1, -y^(-1), 1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), -1, -y^(-1), -y^(-1)}, b])/Nc - 
       (2*(1 + 4*b + b^2)*(-4 + Nc^2)*G[{y^(-1), -1, y^(-1), -1}, b])/
        (b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 4*b*(-1 + Nc^2))*
         G[{y^(-1), -1, y^(-1), 1}, b])/(b*Nc) - 
       (8*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), -1, y^(-1), y^(-1)}, b])/Nc - 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), 0, -1, -1}, b])/
        (b*Nc) - 8*Nc*(-4 + Nc^2)*G[{y^(-1), 0, -1, 1}, b] + 
       (16*(-4 + Nc^2)*G[{y^(-1), 0, -1, -y^(-1)}, b])/Nc + 
       (4*(-4 + Nc^2)*(1 + b^2 + 4*b*(-1 + Nc^2))*G[{y^(-1), 0, -1, y^(-1)}, 
          b])/(b*Nc) - 8*Nc*(-4 + Nc^2)*G[{y^(-1), 0, 1, -1}, b] + 
       (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 0, 1, 1}, b])/(b*Nc) + 
       (16*(-4 + Nc^2)*G[{y^(-1), 0, 1, -y^(-1)}, b])/Nc - 
       (4*(-4 + Nc^2)*(1 + b^2 - 4*b*(-1 + Nc^2))*G[{y^(-1), 0, 1, y^(-1)}, 
          b])/(b*Nc) + (16*(-4 + Nc^2)*G[{y^(-1), 0, -y^(-1), -1}, b])/Nc + 
       (16*(-4 + Nc^2)*G[{y^(-1), 0, -y^(-1), 1}, b])/Nc - 
       (32*(-4 + Nc^2)*G[{y^(-1), 0, -y^(-1), y^(-1)}, b])/Nc + 
       (4*(-4 + Nc^2)*(1 + b^2 + 4*b*(-1 + Nc^2))*G[{y^(-1), 0, y^(-1), -1}, 
          b])/(b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 - 4*b*(-1 + Nc^2))*
         G[{y^(-1), 0, y^(-1), 1}, b])/(b*Nc) - 
       (32*(-4 + Nc^2)*G[{y^(-1), 0, y^(-1), -y^(-1)}, b])/Nc - 
       (32*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), 0, y^(-1), y^(-1)}, b])/Nc + 
       ((-4 + Nc^2)*(3 + 3*b^2 - 2*b*Nc^2)*G[{y^(-1), 1, -1, -1}, b])/
        (b*Nc) - ((-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), 1, -1, 1}, b])/
        (b*Nc) - (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{y^(-1), 1, -1, y^(-1)}, b])/(b*Nc) - 
       (2*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), 1, 0, -1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 0, 1}, b])/(b*Nc) + 
       (16*(-4 + Nc^2)*G[{y^(-1), 1, 0, -y^(-1)}, b])/Nc + 
       (8*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), 1, 0, y^(-1)}, b])/Nc + 
       ((-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 1, -1}, b])/(b*Nc) - 
       (3*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 1, 1}, b])/(b*Nc) + 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{y^(-1), 1, 1, y^(-1)}, b])/
        (b*Nc) + (8*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1), -1}, b])/Nc + 
       (8*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1), 1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), 1, -y^(-1), -y^(-1)}, b])/Nc - 
       (2*(-4 + Nc^2)*(1 + b^2 - 4*b*(-1 + Nc^2))*G[{y^(-1), 1, y^(-1), -1}, 
          b])/(b*Nc) + (2*(1 - 4*b + b^2)*(-4 + Nc^2)*
         G[{y^(-1), 1, y^(-1), 1}, b])/(b*Nc) - 
       (8*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), 1, y^(-1), y^(-1)}, b])/Nc + 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, -1}, b])/Nc + 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, 1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, -y^(-1)}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -1, y^(-1)}, b])/Nc + 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, -1}, b])/Nc + 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, 1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, -y^(-1)}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), 1, y^(-1)}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), -1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), 1}, b])/Nc + 
       (32*(-4 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), y^(-1)}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), -1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), 1}, b])/Nc + 
       (32*(-4 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), -y^(-1)}, b])/Nc - 
       (2*(-4 + Nc^2)*(1 + b^2 - 2*b*(-4 + Nc^2))*G[{y^(-1), y^(-1), -1, -1}, 
          b])/(b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + b*(-8 + 6*Nc^2))*
         G[{y^(-1), y^(-1), -1, 1}, b])/(b*Nc) - 
       (16*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -1, y^(-1)}, b])/Nc + 
       (4*(-4 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{y^(-1), y^(-1), 0, -1}, b])/
        (b*Nc) - (4*(-4 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{y^(-1), y^(-1), 0, 1}, b])/(b*Nc) - 
       (32*(-4 + Nc^2)*G[{y^(-1), y^(-1), 0, -y^(-1)}, b])/Nc - 
       (16*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), 0, y^(-1)}, b])/Nc - 
       (2*(-4 + Nc^2)*(1 + b^2 + b*(8 - 6*Nc^2))*G[{y^(-1), y^(-1), 1, -1}, 
          b])/(b*Nc) + (2*(-4 + Nc^2)*(1 + b^2 + 2*b*(-4 + Nc^2))*
         G[{y^(-1), y^(-1), 1, 1}, b])/(b*Nc) - 
       (16*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), 1, y^(-1)}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), -1}, b])/Nc - 
       (16*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), 1}, b])/Nc + 
       (32*(-4 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), -y^(-1)}, b])/Nc - 
       (24*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), y^(-1), -1}, b])/Nc - 
       (24*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), y^(-1), 1}, b])/Nc + 
       (48*(8 - 6*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b])/Nc - 
       (8*Pi^2*Log[2])/(b*Nc) - (8*b*Pi^2*Log[2])/Nc + (2*Nc*Pi^2*Log[2])/b + 
       2*b*Nc*Pi^2*Log[2] - (64*Zeta[3])/Nc + (368*Nc*Zeta[3])/9 - 
       48*L*Nc*Zeta[3] - (56*Nc^3*Zeta[3])/9 + 12*L*Nc^3*Zeta[3] - 
       (8*Nl*Zeta[3])/9 + (2*Nc^2*Nl*Zeta[3])/9 + 
       ((-4 + Nc^2)*G[{-y^(-1)}, b]*(108*L^3*Nc^2 + 6*L*Nc*(67*Nc - 10*Nl) - 
          9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
          2*Nc*(28*Nl + Nc*(-202 + 135*Zeta[3]))))/(54*Nc) + 
       ((-4 + Nc^2)*G[{y^(-1)}, b]*(108*L^3*Nc^2 + 6*L*Nc*(67*Nc - 10*Nl) - 
          9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
          2*Nc*(28*Nl + Nc*(-202 + 135*Zeta[3]))))/(54*Nc) + 
       ((-4 + Nc^2)*G[{1}, b]*(-54*b^4*Nc^2*Pi^2*(L - 2*Log[2]) - 
          54*Nc^2*Pi^2*(2 + L - 2*Log[2]) - 2*b^2*Nc^2*(108*L^3*Nc^2 + 
            56*Nc*Nl - 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            6*L*(67*Nc^2 - 10*Nc*Nl + 9*Pi^2) - 54*Pi^2*(1 + 2*Log[2]) + 
            Nc^2*(-404 + 270*Zeta[3])) + b*(108*L^3*Nc^2 + 
            9*L^2*(12 + Nc^2 - 24*Nc^4 + 2*Nc*Nl) + 
            6*L*(36 + 102*Nc^4 + 2*Nc*Nl - 12*Nc^3*Nl + Nc^2*(-71 + 
                15*Pi^2)) + 4*Nc*(-16*Nl + 30*Nc^2*Nl + 3*Nc^3*(-49 + 
                3*Pi^2) + 2*Nc*(23 + 9*Pi^2 + 108*Zeta[3]))) + 
          b^3*(108*L^3*Nc^2 - 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            6*L*Nc*(-10*Nl + Nc*(67 + 15*Pi^2)) + 
            4*Nc*(14*Nl + Nc*(-101 - 27*Pi^2 + 216*Zeta[3])))))/
        (108*b^2*Nc^3) - ((-4 + Nc^2)*G[{-1}, b]*
         (-54*b^4*Nc^2*Pi^2*(L - 2*Log[2]) - 54*Nc^2*Pi^2*
           (2 + L - 2*Log[2]) + 2*b^2*Nc^2*(108*L^3*Nc^2 + 56*Nc*Nl - 
            9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 6*L*(67*Nc^2 - 10*Nc*Nl - 
              9*Pi^2) + 54*Pi^2*(1 + 2*Log[2]) + Nc^2*(-404 + 270*Zeta[3])) + 
          b^3*(108*L^3*Nc^2 - 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            6*L*Nc*(-10*Nl + Nc*(67 + 15*Pi^2)) + 
            4*Nc*(14*Nl + Nc*(-101 + 27*Pi^2 + 216*Zeta[3]))) + 
          b*(108*L^3*Nc^2 + 9*L^2*(12 + Nc^2 - 24*Nc^4 + 2*Nc*Nl) + 
            6*L*(36 + 102*Nc^4 + 2*Nc*Nl - 12*Nc^3*Nl + Nc^2*(-71 + 
                15*Pi^2)) + 4*Nc*(-16*Nl + 30*Nc^2*Nl + 3*Nc^3*(-49 + 
                3*Pi^2) + Nc*(46 + 72*Pi^2 + 216*Zeta[3])))))/(108*b^2*Nc^3)}}


==> codes/soft_qq.m <==
Sqq0 = {{Nc, 0}, {0, -1/(4*Nc) + Nc/4}}
 
Sqq1 = {{2*L - L^2 - 2*L*Nc^2 + L^2*Nc^2 - Pi^2/6 + (Nc^2*Pi^2)/6 + 
       ((2 + L + b^2*L)*(-1 + Nc^2)*G[{-1}, b])/b - 
       ((2 + L + b^2*L)*(-1 + Nc^2)*G[{1}, b])/b + 
       ((1 + b^2)*(-1 + Nc^2)*G[{-1, -1}, b])/b - 
       ((1 + b^2)*(-1 + Nc^2)*G[{-1, 1}, b])/b - 
       (2*(1 + b^2)*(-1 + Nc^2)*G[{0, -1}, b])/b + 
       (2*(1 + b^2)*(-1 + Nc^2)*G[{0, 1}, b])/b + 
       ((1 + b^2)*(-1 + Nc^2)*G[{1, -1}, b])/b - 
       ((1 + b^2)*(-1 + Nc^2)*G[{1, 1}, b])/b, 
      L*(2/Nc - 2*Nc)*G[{-y^(-1)}, b] + (2*L*(-1 + Nc^2)*G[{y^(-1)}, b])/Nc + 
       (4*(-1 + Nc^2)*G[{0, -y^(-1)}, b])/Nc + (4/Nc - 4*Nc)*
        G[{0, y^(-1)}, b] + (2*(-1 + Nc^2)*G[{-y^(-1), -1}, b])/Nc + 
       (2*(-1 + Nc^2)*G[{-y^(-1), 1}, b])/Nc + (4/Nc - 4*Nc)*
        G[{-y^(-1), -y^(-1)}, b] + (2/Nc - 2*Nc)*G[{y^(-1), -1}, b] + 
       (2/Nc - 2*Nc)*G[{y^(-1), 1}, b] + 
       (4*(-1 + Nc^2)*G[{y^(-1), y^(-1)}, b])/Nc}, 
     {L*(2/Nc - 2*Nc)*G[{-y^(-1)}, b] + (2*L*(-1 + Nc^2)*G[{y^(-1)}, b])/Nc + 
       (4*(-1 + Nc^2)*G[{0, -y^(-1)}, b])/Nc + (4/Nc - 4*Nc)*
        G[{0, y^(-1)}, b] + (2*(-1 + Nc^2)*G[{-y^(-1), -1}, b])/Nc + 
       (2*(-1 + Nc^2)*G[{-y^(-1), 1}, b])/Nc + (4/Nc - 4*Nc)*
        G[{-y^(-1), -y^(-1)}, b] + (2/Nc - 2*Nc)*G[{y^(-1), -1}, b] + 
       (2/Nc - 2*Nc)*G[{y^(-1), 1}, b] + 
       (4*(-1 + Nc^2)*G[{y^(-1), y^(-1)}, b])/Nc, L - L^2/2 - L/(2*Nc^2) + 
       L^2/(4*Nc^2) - (L*Nc^2)/2 + (L^2*Nc^2)/4 - Pi^2/12 + Pi^2/(24*Nc^2) + 
       (Nc^2*Pi^2)/24 - ((-1 + Nc^2)*(2 - 2*Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1}, b])/(4*b*Nc^2) + ((-1 + Nc^2)*(2 - 2*Nc^2 + 
          L*(1 + b^2 - 2*b*Nc^2))*G[{1}, b])/(4*b*Nc^2) + 
       (2*L*(-1 + Nc^2)*G[{-y^(-1)}, b])/Nc^2 + 
       (L*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1}, b])/(4*b*Nc^2) + 
       ((-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1}, b])/(4*b*Nc^2) + 
       ((-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1}, b])/(2*b*Nc^2) - 
       ((-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1}, b])/(2*b*Nc^2) + 
       (-4 + 4/Nc^2)*G[{0, -y^(-1)}, b] + (6 - 4/Nc^2 - 2*Nc^2)*
        G[{0, y^(-1)}, b] - ((-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1}, b])/
        (4*b*Nc^2) + ((-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, 1}, b])/
        (4*b*Nc^2) + (-2 + 2/Nc^2)*G[{-y^(-1), -1}, b] + 
       (-2 + 2/Nc^2)*G[{-y^(-1), 1}, b] + (4 - 4/Nc^2)*G[{-y^(-1), -y^(-1)}, 
         b] + (3 - 2/Nc^2 - Nc^2)*G[{y^(-1), -1}, b] + 
       (3 - 2/Nc^2 - Nc^2)*G[{y^(-1), 1}, b] + (-6 + 4/Nc^2 + 2*Nc^2)*
        G[{y^(-1), y^(-1)}, b]}}
 
Sqq2 = {{(2*L^2)/Nc - (2*L^3)/Nc + L^4/(2*Nc) - (2102*Nc)/81 + 
       (698*L*Nc)/27 - (136*L^2*Nc)/9 + (47*L^3*Nc)/9 - L^4*Nc + 
       (2102*Nc^3)/81 - (698*L*Nc^3)/27 + (118*L^2*Nc^3)/9 - 
       (29*L^3*Nc^3)/9 + (L^4*Nc^3)/2 + (332*Nl)/81 - (116*L*Nl)/27 + 
       (16*L^2*Nl)/9 - (2*L^3*Nl)/9 - (332*Nc^2*Nl)/81 + (116*L*Nc^2*Nl)/27 - 
       (16*L^2*Nc^2*Nl)/9 + (2*L^3*Nc^2*Nl)/9 - (L*Pi^2)/(3*Nc) + 
       (L^2*Pi^2)/(6*Nc) + (77*Nc*Pi^2)/108 - (2*Nc*Pi^2)/b - 2*b*Nc*Pi^2 + 
       (10*L*Nc*Pi^2)/3 - (2*L*Nc*Pi^2)/b - 2*b*L*Nc*Pi^2 - 
       (77*Nc^3*Pi^2)/108 + (2*Nc^3*Pi^2)/b + 2*b*Nc^3*Pi^2 - 3*L*Nc^3*Pi^2 + 
       (2*L*Nc^3*Pi^2)/b + 2*b*L*Nc^3*Pi^2 - (L^2*Nc^3*Pi^2)/6 + 
       (5*Nl*Pi^2)/54 - (5*Nc^2*Nl*Pi^2)/54 + Pi^4/(72*Nc) + (5*Nc*Pi^4)/36 - 
       (11*Nc^3*Pi^4)/72 - (2*(1 + b^2)*Nc*(-1 + Nc^2)*Pi^2*G[{0}, b])/b - 
       ((-1 + Nc^2)*(-18*(1 + b + 2*b^2 + b^3 + b^4)*L^2*(-1 + Nc^2) + 
          4*b*(-1 + 5*b^2)*Nc*Nl + 6*L*(b^2*(12 - 36*Nc^2) - 12*(-1 + Nc^2) + 
            b*(-6 + 5*Nc^2 - 2*Nc*Nl) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl)) + 
          3*(24 + b*Pi^2 + b^3*Pi^2) + Nc^2*(48*b^4*Pi^2 + 12*(-9 + 4*Pi^2) + 
            12*b^2*(3 + 8*Pi^2) + b^3*(-134 + 33*Pi^2) + b*(-2 + 33*Pi^2)))*
         G[{-1, -1}, b])/(18*b^2*Nc) + ((1 + b^2)^2*Nc*(-1 + Nc^2)*Pi^2*
         G[{-1, 0}, b])/b^2 + ((-1 + Nc^2)*(-18*(1 + b + 2*b^2 + b^3 + b^4)*
           L^2*(-1 + Nc^2) + 4*b*(-1 + 5*b^2)*Nc*Nl + 
          6*L*(b^2*(12 - 36*Nc^2) - 12*(-1 + Nc^2) + 
            b*(-6 + 5*Nc^2 - 2*Nc*Nl) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl)) + 
          3*(24 + b*Pi^2 + b^3*Pi^2) + Nc^2*(12*b^4*Pi^2 + 12*(-9 + Pi^2) + 
            12*b^2*(3 + 2*Pi^2) + b^3*(-134 + 33*Pi^2) + b*(-2 + 33*Pi^2)))*
         G[{-1, 1}, b])/(18*b^2*Nc) + 
       ((-1 + Nc^2)*(18*Nc^2*Pi^2 + 36*b^2*Nc^2*Pi^2 + 18*b^4*Nc^2*Pi^2 + 
          b^3*(-18*L^2*(-1 + Nc^2) + 20*Nc*Nl + 6*L*(-6 + 11*Nc^2 - 
              2*Nc*Nl) + 3*Pi^2 - 5*Nc^2*(34 + 3*Pi^2)) - 
          b*(18*L^2*(-1 + Nc^2) + 4*Nc*Nl + L*(36 - 66*Nc^2 + 12*Nc*Nl) - 
            3*Pi^2 + Nc^2*(38 + 15*Pi^2)))*G[{0, -1}, b])/(9*b^2*Nc) - 
       ((-1 + Nc^2)*(18*Nc^2*Pi^2 + 36*b^2*Nc^2*Pi^2 + 18*b^4*Nc^2*Pi^2 + 
          b^3*(-18*L^2*(-1 + Nc^2) + 20*Nc*Nl + 6*L*(-6 + 11*Nc^2 - 
              2*Nc*Nl) + 3*Pi^2 - 5*Nc^2*(34 + 3*Pi^2)) - 
          b*(18*L^2*(-1 + Nc^2) + 4*Nc*Nl + L*(36 - 66*Nc^2 + 12*Nc*Nl) - 
            3*Pi^2 + Nc^2*(38 + 15*Pi^2)))*G[{0, 1}, b])/(9*b^2*Nc) - 
       ((-1 + Nc^2)*(18*(1 - b + 2*b^2 - b^3 + b^4)*L^2*(-1 + Nc^2) + 
          4*b*(-1 + 5*b^2)*Nc*Nl + 6*L*(12*(-1 + Nc^2) + 
            12*b^2*(-1 + 3*Nc^2) + b*(-6 + 5*Nc^2 - 2*Nc*Nl) + 
            b^3*(-6 + 5*Nc^2 - 2*Nc*Nl)) + 3*(-24 + b*Pi^2 + b^3*Pi^2) - 
          Nc^2*(12*b^4*Pi^2 + 12*(-9 + Pi^2) + 12*b^2*(3 + 2*Pi^2) + 
            b*(2 + 39*Pi^2) + b^3*(134 + 39*Pi^2)))*G[{1, -1}, b])/
        (18*b^2*Nc) - ((1 + b^2)^2*Nc*(-1 + Nc^2)*Pi^2*G[{1, 0}, b])/b^2 + 
       ((-1 + Nc^2)*(18*(1 - b + 2*b^2 - b^3 + b^4)*L^2*(-1 + Nc^2) + 
          4*b*(-1 + 5*b^2)*Nc*Nl + 6*L*(12*(-1 + Nc^2) + 
            12*b^2*(-1 + 3*Nc^2) + b*(-6 + 5*Nc^2 - 2*Nc*Nl) + 
            b^3*(-6 + 5*Nc^2 - 2*Nc*Nl)) + 3*(-24 + b*Pi^2 + b^3*Pi^2) + 
          Nc^2*(24*b^4*Pi^2 + 12*(9 + 2*Pi^2) + 12*b^2*(-3 + 4*Pi^2) - 
            b*(2 + 39*Pi^2) - b^3*(134 + 39*Pi^2)))*G[{1, 1}, b])/
        (18*b^2*Nc) + (16*L^2*(-1 + Nc^2)*G[{-y^(-1), -y^(-1)}, b])/Nc - 
       (16*L^2*(-1 + Nc^2)*G[{-y^(-1), y^(-1)}, b])/Nc - 
       (16*L^2*(-1 + Nc^2)*G[{y^(-1), -y^(-1)}, b])/Nc + 
       (16*L^2*(-1 + Nc^2)*G[{y^(-1), y^(-1)}, b])/Nc + 
       ((-1 + Nc^2)*(3*b^4*(-4*Nc^2 + L*(-3 + Nc^2)) + 
          6*b^2*(-3 + 4*Nc^2 + L*(-3 + Nc^2)) + 
          3*(-6 + 8*Nc^2 + L*(-3 + Nc^2)) + b*Nc*((13 - 12*L)*Nc + 2*Nl) + 
          b^3*Nc*(-((35 + 12*L)*Nc) + 2*Nl))*G[{-1, -1, -1}, b])/(3*b^2*Nc) - 
       ((-1 + Nc^2)*(3*b^4*(-4*Nc^2 + L*(-3 + Nc^2)) + 
          6*b^2*(-3 + 4*Nc^2 + L*(-3 + Nc^2)) + 
          3*(-6 + 8*Nc^2 + L*(-3 + Nc^2)) + b*Nc*((13 - 12*L)*Nc + 2*Nl) + 
          b^3*Nc*(-((35 + 12*L)*Nc) + 2*Nl))*G[{-1, -1, 1}, b])/(3*b^2*Nc) + 
       (2*(-1 + Nc^2)*(3*(2 + L) + 6*b^2*(1 + L - 7*Nc^2) + 
          3*b^4*(L + 2*Nc^2) - b*Nc*(Nc + 2*Nl) - b^3*Nc*(Nc + 2*Nl))*
         G[{-1, 0, -1}, b])/(3*b^2*Nc) - 
       (2*(-1 + Nc^2)*(3*(2 + L) + 6*b^2*(1 + L - 7*Nc^2) + 
          3*b^4*(L + 2*Nc^2) - b*Nc*(Nc + 2*Nl) - b^3*Nc*(Nc + 2*Nl))*
         G[{-1, 0, 1}, b])/(3*b^2*Nc) - 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 9*Nc^2) + 
          6*b^2*(-1 - 12*Nc^2 + L*(-1 + 3*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(-1 + 3*Nc^2)) + b*Nc*((23 - 12*L)*Nc - 2*Nl) - 
          b^3*Nc*((25 + 12*L)*Nc + 2*Nl))*G[{-1, 1, -1}, b])/(3*b^2*Nc) + 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 9*Nc^2) + 
          6*b^2*(-1 - 12*Nc^2 + L*(-1 + 3*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(-1 + 3*Nc^2)) + b*Nc*((23 - 12*L)*Nc - 2*Nl) - 
          b^3*Nc*((25 + 12*L)*Nc + 2*Nl))*G[{-1, 1, 1}, b])/(3*b^2*Nc) - 
       (2*(1 + b^2)*(-1 + Nc^2)*(-12 + (12 + b)*Nc^2 + 6*(1 + b^2)*L*
           (-1 + Nc^2) + 2*b*Nc*Nl)*G[{0, -1, -1}, b])/(3*b^2*Nc) + 
       (2*(1 + b^2)*(-1 + Nc^2)*(-12 + (12 + b)*Nc^2 + 6*(1 + b^2)*L*
           (-1 + Nc^2) + 2*b*Nc*Nl)*G[{0, -1, 1}, b])/(3*b^2*Nc) - 
       (8*(1 + b^2)*(-1 + Nc^2)*(Nc - Nl)*G[{0, 0, -1}, b])/(3*b) + 
       (8*(1 + b^2)*(-1 + Nc^2)*(Nc - Nl)*G[{0, 0, 1}, b])/(3*b) + 
       (2*(1 + b^2)*(-1 + Nc^2)*(-12 - (-12 + b)*Nc^2 + 
          6*(1 + b^2)*L*(-1 + Nc^2) - 2*b*Nc*Nl)*G[{0, 1, -1}, b])/
        (3*b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(-12 - (-12 + b)*Nc^2 + 
          6*(1 + b^2)*L*(-1 + Nc^2) - 2*b*Nc*Nl)*G[{0, 1, 1}, b])/
        (3*b^2*Nc) - (64*L*(-1 + Nc^2)*G[{0, -y^(-1), -y^(-1)}, b])/Nc + 
       (64*L*(-1 + Nc^2)*G[{0, -y^(-1), y^(-1)}, b])/Nc + 
       (64*L*(-1 + Nc^2)*G[{0, y^(-1), -y^(-1)}, b])/Nc - 
       (64*L*(-1 + Nc^2)*G[{0, y^(-1), y^(-1)}, b])/Nc + 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 9*Nc^2) + 
          6*b^2*(-1 - 12*Nc^2 + L*(-1 + 3*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(-1 + 3*Nc^2)) + b*Nc*((-23 + 12*L)*Nc + 2*Nl) + 
          b^3*Nc*((25 + 12*L)*Nc + 2*Nl))*G[{1, -1, -1}, b])/(3*b^2*Nc) - 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 9*Nc^2) + 
          6*b^2*(-1 - 12*Nc^2 + L*(-1 + 3*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(-1 + 3*Nc^2)) + b*Nc*((-23 + 12*L)*Nc + 2*Nl) + 
          b^3*Nc*((25 + 12*L)*Nc + 2*Nl))*G[{1, -1, 1}, b])/(3*b^2*Nc) - 
       (2*(-1 + Nc^2)*(3*(2 + L) + 6*b^2*(1 + L - 7*Nc^2) + 
          3*b^4*(L + 2*Nc^2) + b*Nc*(Nc + 2*Nl) + b^3*Nc*(Nc + 2*Nl))*
         G[{1, 0, -1}, b])/(3*b^2*Nc) + 
       (2*(-1 + Nc^2)*(3*(2 + L) + 6*b^2*(1 + L - 7*Nc^2) + 
          3*b^4*(L + 2*Nc^2) + b*Nc*(Nc + 2*Nl) + b^3*Nc*(Nc + 2*Nl))*
         G[{1, 0, 1}, b])/(3*b^2*Nc) - 
       ((-1 + Nc^2)*(3*b^4*(-4*Nc^2 + L*(-3 + Nc^2)) + 
          6*b^2*(-3 + 4*Nc^2 + L*(-3 + Nc^2)) + 
          3*(-6 + 8*Nc^2 + L*(-3 + Nc^2)) + b*Nc*((-13 + 12*L)*Nc - 2*Nl) + 
          b^3*Nc*((35 + 12*L)*Nc - 2*Nl))*G[{1, 1, -1}, b])/(3*b^2*Nc) + 
       ((-1 + Nc^2)*(3*b^4*(-4*Nc^2 + L*(-3 + Nc^2)) + 
          6*b^2*(-3 + 4*Nc^2 + L*(-3 + Nc^2)) + 
          3*(-6 + 8*Nc^2 + L*(-3 + Nc^2)) + b*Nc*((-13 + 12*L)*Nc - 2*Nl) + 
          b^3*Nc*((35 + 12*L)*Nc - 2*Nl))*G[{1, 1, 1}, b])/(3*b^2*Nc) - 
       (16*L*(-1 + Nc^2)*G[{-y^(-1), -1, -y^(-1)}, b])/Nc + 
       (16*L*(-1 + Nc^2)*G[{-y^(-1), -1, y^(-1)}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{-y^(-1), 0, -y^(-1)}, b])/Nc + 
       (32*L*(-1 + Nc^2)*G[{-y^(-1), 0, y^(-1)}, b])/Nc - 
       (16*L*(-1 + Nc^2)*G[{-y^(-1), 1, -y^(-1)}, b])/Nc + 
       (16*L*(-1 + Nc^2)*G[{-y^(-1), 1, y^(-1)}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), -1}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), 1}, b])/Nc + 
       (96*L*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1)}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1)}, b])/Nc + 
       (32*L*(-1 + Nc^2)*G[{-y^(-1), y^(-1), -1}, b])/Nc + 
       (32*L*(-1 + Nc^2)*G[{-y^(-1), y^(-1), 1}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1)}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1)}, b])/Nc + 
       (16*L*(-1 + Nc^2)*G[{y^(-1), -1, -y^(-1)}, b])/Nc - 
       (16*L*(-1 + Nc^2)*G[{y^(-1), -1, y^(-1)}, b])/Nc + 
       (32*L*(-1 + Nc^2)*G[{y^(-1), 0, -y^(-1)}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{y^(-1), 0, y^(-1)}, b])/Nc + 
       (16*L*(-1 + Nc^2)*G[{y^(-1), 1, -y^(-1)}, b])/Nc - 
       (16*L*(-1 + Nc^2)*G[{y^(-1), 1, y^(-1)}, b])/Nc + 
       (32*L*(-1 + Nc^2)*G[{y^(-1), -y^(-1), -1}, b])/Nc + 
       (32*L*(-1 + Nc^2)*G[{y^(-1), -y^(-1), 1}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1)}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1)}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{y^(-1), y^(-1), -1}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{y^(-1), y^(-1), 1}, b])/Nc - 
       (32*L*(-1 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1)}, b])/Nc + 
       (96*L*(-1 + Nc^2)*G[{y^(-1), y^(-1), y^(-1)}, b])/Nc + 
       ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 - 4*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{-1, -1, -1, -1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 - 4*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{-1, -1, -1, 1}, b])/(b^2*Nc) + (2*(1 + b^2)*(-1 + Nc^2)*
         (1 + 2*Nc^2 + 6*b*Nc^2 + b^2*(1 + 2*Nc^2))*G[{-1, -1, 0, -1}, b])/
        (b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(1 + 2*Nc^2 + 6*b*Nc^2 + 
          b^2*(1 + 2*Nc^2))*G[{-1, -1, 0, 1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + 5*Nc^2 + 12*b*Nc^2 + b^2*(-1 + 5*Nc^2))*
         G[{-1, -1, 1, -1}, b])/(b^2*Nc) + 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + 5*Nc^2 + 12*b*Nc^2 + b^2*(-1 + 5*Nc^2))*
         G[{-1, -1, 1, 1}, b])/(b^2*Nc) + (4*(1 + b^2)^2*(-1 + Nc^2)*
         G[{-1, 0, -1, -1}, b])/(b^2*Nc) - (4*(1 + b^2)^2*(-1 + Nc^2)*
         G[{-1, 0, -1, 1}, b])/(b^2*Nc) - (6*(1 + b^2)^2*Nc*(-1 + Nc^2)*
         G[{-1, 0, 0, -1}, b])/b^2 + (6*(1 + b^2)^2*Nc*(-1 + Nc^2)*
         G[{-1, 0, 0, 1}, b])/b^2 + (4*(1 + b^2)^2*(1 - 3*Nc^2 + 2*Nc^4)*
         G[{-1, 0, 1, -1}, b])/(b^2*Nc) - 
       (4*(1 + b^2)^2*(1 - 3*Nc^2 + 2*Nc^4)*G[{-1, 0, 1, 1}, b])/(b^2*Nc) + 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + Nc^2 + 12*b*Nc^2 + b^2*(-1 + Nc^2))*
         G[{-1, 1, -1, -1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + Nc^2 + 12*b*Nc^2 + b^2*(-1 + Nc^2))*
         G[{-1, 1, -1, 1}, b])/(b^2*Nc) + (2*(1 + b^2)*(-1 + Nc^2)*
         (-1 + 2*Nc^2 - 6*b*Nc^2 + b^2*(-1 + 2*Nc^2))*G[{-1, 1, 0, -1}, b])/
        (b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(-1 + 2*Nc^2 - 6*b*Nc^2 + 
          b^2*(-1 + 2*Nc^2))*G[{-1, 1, 0, 1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 - 4*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{-1, 1, 1, -1}, b])/(b^2*Nc) + ((1 + b^2)*(-1 + Nc^2)*
         (-3 + Nc^2 - 4*b*Nc^2 + b^2*(-3 + Nc^2))*G[{-1, 1, 1, 1}, b])/
        (b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 - 2*b*Nc^2 + 
          b^2*(-3 + Nc^2))*G[{0, -1, -1, -1}, b])/(b^2*Nc) + 
       (2*(1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 - 2*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{0, -1, -1, 1}, b])/(b^2*Nc) - (4*(1 + b^2)^2*(-1 + Nc^2)*
         G[{0, -1, 0, -1}, b])/(b^2*Nc) + (4*(1 + b^2)^2*(-1 + Nc^2)*
         G[{0, -1, 0, 1}, b])/(b^2*Nc) + (2*(1 + b^2)*(-1 + Nc^2)*
         (-1 + 3*Nc^2 - 2*b*Nc^2 + b^2*(-1 + 3*Nc^2))*G[{0, -1, 1, -1}, b])/
        (b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(-1 + 3*Nc^2 - 2*b*Nc^2 + 
          b^2*(-1 + 3*Nc^2))*G[{0, -1, 1, 1}, b])/(b^2*Nc) + 
       (8*(1 + b^2)^2*(-1 + Nc^2)^2*G[{0, 0, -1, -1}, b])/(b^2*Nc) - 
       (8*(1 + b^2)^2*(-1 + Nc^2)^2*G[{0, 0, -1, 1}, b])/(b^2*Nc) - 
       (8*(1 + b^2)^2*(-1 + Nc^2)^2*G[{0, 0, 1, -1}, b])/(b^2*Nc) + 
       (8*(1 + b^2)^2*(-1 + Nc^2)^2*G[{0, 0, 1, 1}, b])/(b^2*Nc) + 
       (128*(-1 + Nc^2)*G[{0, 0, -y^(-1), -y^(-1)}, b])/Nc - 
       (128*(-1 + Nc^2)*G[{0, 0, -y^(-1), y^(-1)}, b])/Nc - 
       (128*(-1 + Nc^2)*G[{0, 0, y^(-1), -y^(-1)}, b])/Nc + 
       (128*(-1 + Nc^2)*G[{0, 0, y^(-1), y^(-1)}, b])/Nc - 
       (2*(1 + b^2)*(-1 + Nc^2)*(-1 + 3*Nc^2 + 2*b*Nc^2 + b^2*(-1 + 3*Nc^2))*
         G[{0, 1, -1, -1}, b])/(b^2*Nc) + (2*(1 + b^2)*(-1 + Nc^2)*
         (-1 + 3*Nc^2 + 2*b*Nc^2 + b^2*(-1 + 3*Nc^2))*G[{0, 1, -1, 1}, b])/
        (b^2*Nc) + (4*(1 + b^2)^2*(-1 + Nc^2)*G[{0, 1, 0, -1}, b])/(b^2*Nc) - 
       (4*(1 + b^2)^2*(-1 + Nc^2)*G[{0, 1, 0, 1}, b])/(b^2*Nc) + 
       (2*(1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 + 2*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{0, 1, 1, -1}, b])/(b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*
         (-3 + Nc^2 + 2*b*Nc^2 + b^2*(-3 + Nc^2))*G[{0, 1, 1, 1}, b])/
        (b^2*Nc) + (32*(-1 + Nc^2)*G[{0, -y^(-1), -1, -y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{0, -y^(-1), -1, y^(-1)}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, -y^(-1), 0, -y^(-1)}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{0, -y^(-1), 0, y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{0, -y^(-1), 1, -y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{0, -y^(-1), 1, y^(-1)}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, -y^(-1), -y^(-1), -1}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, -y^(-1), -y^(-1), 1}, b])/Nc - 
       (192*(-1 + Nc^2)*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, -y^(-1), -y^(-1), y^(-1)}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{0, -y^(-1), y^(-1), -1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{0, -y^(-1), y^(-1), 1}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, -y^(-1), y^(-1), -y^(-1)}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, -y^(-1), y^(-1), y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{0, y^(-1), -1, -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{0, y^(-1), -1, y^(-1)}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{0, y^(-1), 0, -y^(-1)}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, y^(-1), 0, y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{0, y^(-1), 1, -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{0, y^(-1), 1, y^(-1)}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{0, y^(-1), -y^(-1), -1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{0, y^(-1), -y^(-1), 1}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, y^(-1), -y^(-1), -y^(-1)}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, y^(-1), -y^(-1), y^(-1)}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, y^(-1), y^(-1), -1}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, y^(-1), y^(-1), 1}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{0, y^(-1), y^(-1), -y^(-1)}, b])/Nc - 
       (192*(-1 + Nc^2)*G[{0, y^(-1), y^(-1), y^(-1)}, b])/Nc + 
       ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 + 4*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{1, -1, -1, -1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 + 4*b*Nc^2 + b^2*(-3 + Nc^2))*
         G[{1, -1, -1, 1}, b])/(b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*
         (-1 + 2*Nc^2 + 6*b*Nc^2 + b^2*(-1 + 2*Nc^2))*G[{1, -1, 0, -1}, b])/
        (b^2*Nc) + (2*(1 + b^2)*(-1 + Nc^2)*(-1 + 2*Nc^2 + 6*b*Nc^2 + 
          b^2*(-1 + 2*Nc^2))*G[{1, -1, 0, 1}, b])/(b^2*Nc) - 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + Nc^2 - 12*b*Nc^2 + b^2*(-1 + Nc^2))*
         G[{1, -1, 1, -1}, b])/(b^2*Nc) + ((1 + b^2)*(-1 + Nc^2)*
         (-1 + Nc^2 - 12*b*Nc^2 + b^2*(-1 + Nc^2))*G[{1, -1, 1, 1}, b])/
        (b^2*Nc) - (4*(1 + b^2)^2*(1 - 3*Nc^2 + 2*Nc^4)*G[{1, 0, -1, -1}, b])/
        (b^2*Nc) + (4*(1 + b^2)^2*(1 - 3*Nc^2 + 2*Nc^4)*G[{1, 0, -1, 1}, b])/
        (b^2*Nc) + (6*(1 + b^2)^2*Nc*(-1 + Nc^2)*G[{1, 0, 0, -1}, b])/b^2 - 
       (6*(1 + b^2)^2*Nc*(-1 + Nc^2)*G[{1, 0, 0, 1}, b])/b^2 - 
       (4*(1 + b^2)^2*(-1 + Nc^2)*G[{1, 0, 1, -1}, b])/(b^2*Nc) + 
       (4*(1 + b^2)^2*(-1 + Nc^2)*G[{1, 0, 1, 1}, b])/(b^2*Nc) + 
       ((1 + b^2)*(-1 + Nc^2)*(-1 + 5*Nc^2 - 12*b*Nc^2 + b^2*(-1 + 5*Nc^2))*
         G[{1, 1, -1, -1}, b])/(b^2*Nc) - ((1 + b^2)*(-1 + Nc^2)*
         (-1 + 5*Nc^2 - 12*b*Nc^2 + b^2*(-1 + 5*Nc^2))*G[{1, 1, -1, 1}, b])/
        (b^2*Nc) - (2*(1 + b^2)*(-1 + Nc^2)*(1 + 2*Nc^2 - 6*b*Nc^2 + 
          b^2*(1 + 2*Nc^2))*G[{1, 1, 0, -1}, b])/(b^2*Nc) + 
       (2*(1 + b^2)*(-1 + Nc^2)*(1 + 2*Nc^2 - 6*b*Nc^2 + b^2*(1 + 2*Nc^2))*
         G[{1, 1, 0, 1}, b])/(b^2*Nc) - ((1 + b^2)*(-1 + Nc^2)*
         (-3 + Nc^2 + 4*b*Nc^2 + b^2*(-3 + Nc^2))*G[{1, 1, 1, -1}, b])/
        (b^2*Nc) + ((1 + b^2)*(-1 + Nc^2)*(-3 + Nc^2 + 4*b*Nc^2 + 
          b^2*(-3 + Nc^2))*G[{1, 1, 1, 1}, b])/(b^2*Nc) + 
       (32*(-1 + Nc^2)*G[{-y^(-1), -1, 0, -y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), -1, 0, y^(-1)}, b])/Nc + 
       (16*(-1 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -1}, b])/Nc + 
       (16*(-1 + Nc^2)*G[{-y^(-1), -1, -y^(-1), 1}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b])/Nc - 
       (16*(-1 + Nc^2)*G[{-y^(-1), -1, y^(-1), -1}, b])/Nc - 
       (16*(-1 + Nc^2)*G[{-y^(-1), -1, y^(-1), 1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), -1, y^(-1), y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), 0, -1, -y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), 0, -1, y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), 0, 1, -y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), 0, 1, y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), 0, -y^(-1), -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), 0, -y^(-1), 1}, b])/Nc - 
       (128*(-1 + Nc^2)*G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{-y^(-1), 0, -y^(-1), y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), 0, y^(-1), -1}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), 0, y^(-1), 1}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{-y^(-1), 0, y^(-1), -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), 1, 0, -y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), 1, 0, y^(-1)}, b])/Nc + 
       (16*(-1 + Nc^2)*G[{-y^(-1), 1, -y^(-1), -1}, b])/Nc + 
       (16*(-1 + Nc^2)*G[{-y^(-1), 1, -y^(-1), 1}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b])/Nc - 
       (16*(-1 + Nc^2)*G[{-y^(-1), 1, y^(-1), -1}, b])/Nc - 
       (16*(-1 + Nc^2)*G[{-y^(-1), 1, y^(-1), 1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), 1, y^(-1), y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), -1, -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), -1, 1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), 0, y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), 1, -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), 1, 1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b])/Nc - 
       (96*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), -1}, b])/Nc - 
       (96*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), 1}, b])/Nc + 
       (192*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), 1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), y^(-1), y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), -1, -1}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), -1, 1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), -1, -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), -1, y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), 1, -1}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), 1, 1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), 1, -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), 1, y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), 1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{-y^(-1), y^(-1), -y^(-1), y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), 1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{-y^(-1), y^(-1), y^(-1), -y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), -1, 0, -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), -1, 0, y^(-1)}, b])/Nc - 
       (16*(-1 + Nc^2)*G[{y^(-1), -1, -y^(-1), -1}, b])/Nc - 
       (16*(-1 + Nc^2)*G[{y^(-1), -1, -y^(-1), 1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), -1, -y^(-1), -y^(-1)}, b])/Nc + 
       (16*(-1 + Nc^2)*G[{y^(-1), -1, y^(-1), -1}, b])/Nc + 
       (16*(-1 + Nc^2)*G[{y^(-1), -1, y^(-1), 1}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), -1, y^(-1), y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), 0, -1, -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), 0, -1, y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), 0, 1, -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), 0, 1, y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), 0, -y^(-1), -1}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), 0, -y^(-1), 1}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{y^(-1), 0, -y^(-1), y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), 0, y^(-1), -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), 0, y^(-1), 1}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{y^(-1), 0, y^(-1), -y^(-1)}, b])/Nc - 
       (128*(-1 + Nc^2)*G[{y^(-1), 0, y^(-1), y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), 1, 0, -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), 1, 0, y^(-1)}, b])/Nc - 
       (16*(-1 + Nc^2)*G[{y^(-1), 1, -y^(-1), -1}, b])/Nc - 
       (16*(-1 + Nc^2)*G[{y^(-1), 1, -y^(-1), 1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), 1, -y^(-1), -y^(-1)}, b])/Nc + 
       (16*(-1 + Nc^2)*G[{y^(-1), 1, y^(-1), -1}, b])/Nc + 
       (16*(-1 + Nc^2)*G[{y^(-1), 1, y^(-1), 1}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), 1, y^(-1), y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), -1, -1}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), -1, 1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), -1, -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), -1, y^(-1)}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), 1, -1}, b])/Nc - 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), 1, 1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), 1, -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), 1, y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), 1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{y^(-1), -y^(-1), -y^(-1), y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), 1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{y^(-1), -y^(-1), y^(-1), -y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), y^(-1), -1, -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), y^(-1), -1, 1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{y^(-1), y^(-1), -1, y^(-1)}, b])/Nc + 
       (64*(-1 + Nc^2)*G[{y^(-1), y^(-1), 0, -y^(-1)}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{y^(-1), y^(-1), 0, y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), y^(-1), 1, -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), y^(-1), 1, 1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{y^(-1), y^(-1), 1, y^(-1)}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), -1}, b])/Nc + 
       (32*(-1 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), 1}, b])/Nc - 
       (64*(-1 + Nc^2)*G[{y^(-1), y^(-1), -y^(-1), -y^(-1)}, b])/Nc - 
       (96*(-1 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), -1}, b])/Nc - 
       (96*(-1 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), 1}, b])/Nc + 
       (192*(-1 + Nc^2)*G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b])/Nc + 
       (4*Nc*Pi^2*Log[2])/b + 4*b*Nc*Pi^2*Log[2] - (4*Nc^3*Pi^2*Log[2])/b - 
       4*b*Nc^3*Pi^2*Log[2] + (299*Nc*Zeta[3])/9 - 14*L*Nc*Zeta[3] - 
       (299*Nc^3*Zeta[3])/9 + 14*L*Nc^3*Zeta[3] - (2*Nl*Zeta[3])/9 + 
       (2*Nc^2*Nl*Zeta[3])/9 + ((-1 + Nc^2)*G[{1}, b]*
         (108*b^2*Nc^2*Pi^2*(-1 + L - 2*Log[2]) + 54*b^4*Nc^2*Pi^2*
           (L - 2*Log[2]) + 54*Nc^2*Pi^2*(2 + L - 2*Log[2]) + 
          b^3*(-54*L^3*(-1 + Nc^2) + 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            L*(60*Nc*Nl + 9*Pi^2 - 3*Nc^2*(134 + 27*Pi^2)) + 
            4*Nc*(-14*Nl + Nc*(101 + 27*Pi^2 - 216*Zeta[3]))) - 
          b*(54*L^3*(-1 + Nc^2) + 9*L^2*Nc*(-11*Nc + 2*Nl) + 
            3*L*(72 + 4*Nc*Nl - 3*Pi^2 + Nc^2*(-70 + 27*Pi^2)) + 
            2*(-32*Nc*Nl - 9*Pi^2 + Nc^2*(92 + 27*Pi^2 + 432*Zeta[3])))))/
        (54*b^2*Nc) - ((-1 + Nc^2)*G[{-1}, b]*
         (108*b^2*Nc^2*Pi^2*(-1 + L - 2*Log[2]) + 54*b^4*Nc^2*Pi^2*
           (L - 2*Log[2]) + 54*Nc^2*Pi^2*(2 + L - 2*Log[2]) - 
          b^3*(54*L^3*(-1 + Nc^2) - 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            L*(-60*Nc*Nl - 9*Pi^2 + Nc^2*(402 + 81*Pi^2)) + 
            4*Nc*(14*Nl + Nc*(-101 + 27*Pi^2 + 216*Zeta[3]))) - 
          b*(54*L^3*(-1 + Nc^2) + 9*L^2*Nc*(-11*Nc + 2*Nl) + 
            3*L*(72 + 4*Nc*Nl - 3*Pi^2 + Nc^2*(-70 + 27*Pi^2)) + 
            2*(-32*Nc*Nl - 9*Pi^2 + Nc^2*(92 + 135*Pi^2 + 432*Zeta[3])))))/
        (54*b^2*Nc), (-8*(-1 + b^2)*(-1 + Nc^2)*y*G[{-1, -1}, b])/
        (-1 + b^2*y^2) + (8*(-1 + b^2)*(-1 + Nc^2)*y*G[{0, -1}, b])/
        (-1 + b^2*y^2) - (8*(-1 + b^2)*(-1 + Nc^2)*y*G[{0, 1}, b])/
        (-1 + b^2*y^2) + (8*(-1 + b^2)*(-1 + Nc^2)*y*G[{1, 1}, b])/
        (-1 + b^2*y^2) - (4*L^2*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1)}, b])/
        Nc^2 - (4*L^2*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*(1 + b)^2*Nc^2*Pi)*G[{-1, -1, -y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*(1 + b)^2*Nc^2*Pi)*G[{-1, -1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + I*(3 + 8*b + 3*b^2)*Pi))*G[{-1, 0, -y^(-1)}, b])/
        (b*Nc^2) - (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + Nc^2*(2 + I*(3 + 8*b + 3*b^2)*Pi))*
         G[{-1, 0, y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*(1 - 6*b + b^2)*Nc^2*Pi)*G[{-1, 1, -y^(-1)}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*(1 - 6*b + b^2)*Nc^2*Pi)*G[{-1, 1, y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-4 + (1 + b)*Nc^2*(2 + I*(1 + b)*Pi))*
         G[{-1, -y^(-1), -1}, b])/(b*Nc^2) + ((2*I)*(1 + b)^2*(-1 + Nc^2)*Pi*
         G[{-1, -y^(-1), 0}, b])/b + 
       ((-1 + Nc^2)*(-4 + 2*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - 2*b + (3*I)*Pi + (2*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{-1, -y^(-1), 1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + (3*I)*(1 + b)^2*Pi))*G[{-1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) - ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{-1, -y^(-1), y^(-1)}, 
          b])/b + ((-1 + Nc^2)*(4 - I*(1 + b)*Nc^2*(-2*I + Pi + b*Pi))*
         G[{-1, y^(-1), -1}, b])/(b*Nc^2) - ((2*I)*(1 + b)^2*(-1 + Nc^2)*Pi*
         G[{-1, y^(-1), 0}, b])/b - 
       ((-1 + Nc^2)*(-4 + 2*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - 2*b + (3*I)*Pi + (2*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{-1, y^(-1), 1}, b])/(b*Nc^2) + ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*
         G[{-1, y^(-1), -y^(-1)}, b])/b + 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + (3*I)*(1 + b)^2*Pi))*G[{-1, y^(-1), y^(-1)}, b])/
        (b*Nc^2) + (4*(-1 + Nc^2)*(-2 + L*(-2 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + Nc^2*(1 + b + (2*I)*Pi + (3*I)*b*Pi + 
            (2*I)*b^2*Pi))*G[{0, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 + b + (2*I)*Pi + (3*I)*b*Pi + (2*I)*b^2*Pi))*
         G[{0, -1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-4*b*(2*Nl + Nc*(-11 + (6*I)*Pi)) - (15*I)*Nc*Pi - 
          (15*I)*b^2*Nc*Pi)*G[{0, 0, -y^(-1)}, b])/(3*b*Nc) + 
       (2*(-1 + Nc^2)*(8*b*Nl + 4*b*Nc*(-11 + (6*I)*Pi) + (15*I)*Nc*Pi + 
          (15*I)*b^2*Nc*Pi)*G[{0, 0, y^(-1)}, b])/(3*b*Nc) - 
       (4*(-1 + Nc^2)*(-2 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 - b - I*b*Pi))*G[{0, 1, -y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 - b - I*b*Pi))*G[{0, 1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-12 + 6*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          4*b*Nc*Nl + Nc^2*(6 + 28*b + (9*I)*Pi + (6*I)*b*Pi + (9*I)*b^2*Pi))*
         G[{0, -y^(-1), -1}, b])/(3*b*Nc^2) - 
       ((6*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{0, -y^(-1), 0}, b])/b - 
       (2*(-1 + Nc^2)*(-12 + 6*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          4*b*Nc*Nl + Nc^2*(6 - 28*b + (3*I)*Pi + (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{0, -y^(-1), 1}, b])/(3*b*Nc^2) + 
       (8*(-1 + Nc^2)*(24*b*L + 2*b*Nc*(-7*Nc + Nl) + (3*I)*Nc^2*Pi + 
          (3*I)*b^2*Nc^2*Pi)*G[{0, -y^(-1), -y^(-1)}, b])/(3*b*Nc^2) + 
       (16*L*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1)}, b])/Nc^2 - 
       (2*(-1 + Nc^2)*(-12 + 6*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          4*b*Nc*Nl + Nc^2*(6 + 28*b + (9*I)*Pi + (6*I)*b*Pi + (9*I)*b^2*Pi))*
         G[{0, y^(-1), -1}, b])/(3*b*Nc^2) + ((6*I)*(1 + b^2)*(-1 + Nc^2)*Pi*
         G[{0, y^(-1), 0}, b])/b + 
       (2*(-1 + Nc^2)*(-12 + 6*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          4*b*Nc*Nl + Nc^2*(6 - 28*b + (3*I)*Pi + (6*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{0, y^(-1), 1}, b])/(3*b*Nc^2) + (16*L*(4 - 5*Nc^2 + Nc^4)*
         G[{0, y^(-1), -y^(-1)}, b])/Nc^2 + 
       (8*(-1 + Nc^2)*(-2*b*(6*L*(-2 + Nc^2) + Nc*(-7*Nc + Nl)) - 
          (3*I)*Nc^2*Pi - (3*I)*b^2*Nc^2*Pi)*G[{0, y^(-1), y^(-1)}, b])/
        (3*b*Nc^2) - ((-1 + Nc^2)*(L*(-2 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + I*(7 - 6*b + 7*b^2)*Nc^2*Pi)*
         G[{1, -1, -y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*(7 - 6*b + 7*b^2)*Nc^2*Pi)*G[{1, -1, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - I*(3 - 4*b + 3*b^2)*Pi))*G[{1, 0, -y^(-1)}, b])/
        (b*Nc^2) + (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + Nc^2*(2 - I*(3 - 4*b + 3*b^2)*Pi))*
         G[{1, 0, y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*(-1 + b)^2*Nc^2*Pi)*G[{1, 1, -y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))) + 
          I*(-1 + b)^2*Nc^2*Pi)*G[{1, 1, y^(-1)}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-4 + 2*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + 2*b + (5*I)*Pi - (6*I)*b*Pi + (5*I)*b^2*Pi))*
         G[{1, -y^(-1), -1}, b])/(b*Nc^2) + ((2*I)*(-1 + b)^2*(-1 + Nc^2)*Pi*
         G[{1, -y^(-1), 0}, b])/b + 
       ((-1 + Nc^2)*(4 + (-1 + b)*Nc^2*(2 + I*(-1 + b)*Pi))*
         G[{1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*Nc^2*(2*I + (-1 + b)^2*Pi))*G[{1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) + ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{1, -y^(-1), y^(-1)}, 
          b])/b + ((-1 + Nc^2)*(-4 + 2*L*(-2 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + Nc^2*(2 + 2*b + (5*I)*Pi - (6*I)*b*Pi + 
            (5*I)*b^2*Pi))*G[{1, y^(-1), -1}, b])/(b*Nc^2) - 
       ((2*I)*(-1 + b)^2*(-1 + Nc^2)*Pi*G[{1, y^(-1), 0}, b])/b + 
       ((-1 + Nc^2)*(-4 - I*(-1 + b)*Nc^2*(-2*I + (-1 + b)*Pi))*
         G[{1, y^(-1), 1}, b])/(b*Nc^2) - ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*
         G[{1, y^(-1), -y^(-1)}, b])/b + 
       (2*(-1 + Nc^2)*(4 - L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*Nc^2*(2*I + (-1 + b)^2*Pi))*G[{1, y^(-1), y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-24 + 3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          4*b*Nc*Nl + Nc^2*(12 - 16*b + (9*I)*Pi + (18*I)*b*Pi + 
            (9*I)*b^2*Pi))*G[{-y^(-1), -1, -1}, b])/(3*b*Nc^2) + 
       (4*I)*(-1 + Nc^2)*Pi*G[{-y^(-1), -1, 0}, b] + 
       ((-1 + Nc^2)*(3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*((9*I)*Nc*Pi + (9*I)*b^2*Nc*Pi + 2*b*(8*Nc - 2*Nl - 
              (3*I)*Nc*Pi)))*G[{-y^(-1), -1, 1}, b])/(3*b*Nc^2) - 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
            2*b*(4 + Nc^2)) + Nc^2*(2 + b + (3*I)*Pi + (6*I)*b*Pi + 
            (3*I)*b^2*Pi))*G[{-y^(-1), -1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(Nc^2 + 2*L*(-4 + Nc^2))*G[{-y^(-1), -1, y^(-1)}, b])/
        Nc^2 + (2*(-1 + Nc^2)*(3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(-2*Nl + Nc*(14 + (3*I)*Pi)))*G[{-y^(-1), 0, -1}, b])/
        (3*b*Nc^2) - ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{-y^(-1), 0, 0}, b])/
        b - (2*(-1 + Nc^2)*(3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(2*Nl + Nc*(-14 + (3*I)*Pi)))*G[{-y^(-1), 0, 1}, b])/
        (3*b*Nc^2) + (4*(-1 + Nc^2)*(24*b*L + 
          b*Nc*(4*Nl + Nc*(-25 + (3*I)*Pi)) + (3*I)*Nc^2*Pi + 
          (3*I)*b^2*Nc^2*Pi)*G[{-y^(-1), 0, -y^(-1)}, b])/(3*b*Nc^2) + 
       (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + Nc^2*(-1 - I*Pi))*
         G[{-y^(-1), 0, y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(4*b*Nl + 2*b*Nc*(-8 - (3*I)*Pi) + (3*I)*Nc*Pi + 
            (3*I)*b^2*Nc*Pi))*G[{-y^(-1), 1, -1}, b])/(3*b*Nc^2) - 
       (4*I)*(-1 + Nc^2)*Pi*G[{-y^(-1), 1, 0}, b] - 
       ((-1 + Nc^2)*(-24 + 3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          4*b*Nc*Nl + Nc^2*(12 + 16*b + (3*I)*Pi - (6*I)*b*Pi + 
            (3*I)*b^2*Pi))*G[{-y^(-1), 1, 1}, b])/(3*b*Nc^2) + 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            2*b*(4 + Nc^2)) + Nc^2*(2 - b + I*Pi + I*b^2*Pi))*
         G[{-y^(-1), 1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + Nc^2*(1 + (2*I)*Pi))*
         G[{-y^(-1), 1, y^(-1)}, b])/Nc^2 - 
       (2*(-1 + Nc^2)*(-12 + 3*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
            2*b*(8 + Nc^2)) - 4*b*Nc*Nl + Nc^2*(6 + 28*b + (9*I)*Pi + 
            (18*I)*b*Pi + (9*I)*b^2*Pi))*G[{-y^(-1), -y^(-1), -1}, b])/
        (3*b*Nc^2) + ((4*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{-y^(-1), -y^(-1), 0}, 
          b])/b + (2*(-1 + Nc^2)*(-12 + 3*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            2*b*(8 + Nc^2)) + 4*b*Nc*Nl + Nc^2*(6 - 28*b + (3*I)*Pi + 
            (6*I)*b*Pi + (3*I)*b^2*Pi))*G[{-y^(-1), -y^(-1), 1}, b])/
        (3*b*Nc^2) + (4*(-1 + Nc^2)*((-3*I)*Nc^2*Pi - (3*I)*b^2*Nc^2*Pi - 
          2*b*(36*L + Nc*(-14*Nc + 2*Nl + (3*I)*Nc*Pi)))*
         G[{-y^(-1), -y^(-1), -y^(-1)}, b])/(3*b*Nc^2) + 
       (8*(-1 + Nc^2)*(-(L*(-4 + Nc^2)) + (2*I)*Nc^2*Pi)*
         G[{-y^(-1), -y^(-1), y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) - I*Nc^2*Pi)*G[{-y^(-1), y^(-1), -1}, 
          b])/Nc^2 + (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + I*Nc^2*Pi)*
         G[{-y^(-1), y^(-1), 1}, b])/Nc^2 + 
       (8*(-1 + Nc^2)*(-(L*(-4 + Nc^2)) + (2*I)*Nc^2*Pi)*
         G[{-y^(-1), y^(-1), -y^(-1)}, b])/Nc^2 - 
       (8*(-1 + Nc^2)*(L*(-4 + Nc^2) + (2*I)*Nc^2*Pi)*
         G[{-y^(-1), y^(-1), y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(-24 + 3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          4*b*Nc*Nl + Nc^2*(12 - 16*b + (9*I)*Pi + (18*I)*b*Pi + 
            (9*I)*b^2*Pi))*G[{y^(-1), -1, -1}, b])/(3*b*Nc^2) - 
       (4*I)*(-1 + Nc^2)*Pi*G[{y^(-1), -1, 0}, b] - 
       ((-1 + Nc^2)*(3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*((9*I)*Nc*Pi + (9*I)*b^2*Nc*Pi + 2*b*(8*Nc - 2*Nl - 
              (3*I)*Nc*Pi)))*G[{y^(-1), -1, 1}, b])/(3*b*Nc^2) + 
       (2 - 2*Nc^2 + (4*L*(4 - 5*Nc^2 + Nc^4))/Nc^2)*G[{y^(-1), -1, -y^(-1)}, 
         b] + (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + b*(8 - 6*Nc^2) + 
            b^2*(-2 + Nc^2)) + Nc^2*(2 + b + (3*I)*Pi + (6*I)*b*Pi + 
            (3*I)*b^2*Pi))*G[{y^(-1), -1, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(-2*Nl + Nc*(14 + (3*I)*Pi)))*G[{y^(-1), 0, -1}, b])/
        (3*b*Nc^2) + ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{y^(-1), 0, 0}, b])/
        b + (2*(-1 + Nc^2)*(3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(2*Nl + Nc*(-14 + (3*I)*Pi)))*G[{y^(-1), 0, 1}, b])/
        (3*b*Nc^2) + (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + Nc^2*(1 + I*Pi))*
         G[{y^(-1), 0, -y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(-12*b*L*(-2 + Nc^2) + 
          b*Nc*(-4*Nl + Nc*(25 - (3*I)*Pi)) - (3*I)*Nc^2*Pi - 
          (3*I)*b^2*Nc^2*Pi)*G[{y^(-1), 0, y^(-1)}, b])/(3*b*Nc^2) + 
       ((-1 + Nc^2)*(3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(4*b*Nl + 2*b*Nc*(-8 - (3*I)*Pi) + (3*I)*Nc*Pi + 
            (3*I)*b^2*Nc*Pi))*G[{y^(-1), 1, -1}, b])/(3*b*Nc^2) + 
       (4*I)*(-1 + Nc^2)*Pi*G[{y^(-1), 1, 0}, b] + 
       ((-1 + Nc^2)*(-24 + 3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          4*b*Nc*Nl + Nc^2*(12 + 16*b + (3*I)*Pi - (6*I)*b*Pi + 
            (3*I)*b^2*Pi))*G[{y^(-1), 1, 1}, b])/(3*b*Nc^2) + 
       (2*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + Nc^2*(-1 - (2*I)*Pi))*
         G[{y^(-1), 1, -y^(-1)}, b])/Nc^2 - 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            b*(-8 + 6*Nc^2)) + Nc^2*(2 - b + I*Pi + I*b^2*Pi))*
         G[{y^(-1), 1, y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + I*Nc^2*Pi)*G[{y^(-1), -y^(-1), -1}, 
          b])/Nc^2 + (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) - I*Nc^2*Pi)*
         G[{y^(-1), -y^(-1), 1}, b])/Nc^2 + 
       (8*(-1 + Nc^2)*(-(L*(-4 + Nc^2)) + (2*I)*Nc^2*Pi)*
         G[{y^(-1), -y^(-1), -y^(-1)}, b])/Nc^2 - 
       (8*(-1 + Nc^2)*(L*(-4 + Nc^2) + (2*I)*Nc^2*Pi)*
         G[{y^(-1), -y^(-1), y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(-12 + 3*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
            2*b*(-8 + 5*Nc^2)) - 4*b*Nc*Nl + Nc^2*(6 + 28*b + (9*I)*Pi + 
            (18*I)*b*Pi + (9*I)*b^2*Pi))*G[{y^(-1), y^(-1), -1}, b])/
        (3*b*Nc^2) - ((4*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{y^(-1), y^(-1), 0}, 
          b])/b - (2*(-1 + Nc^2)*(-12 + 3*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            2*b*(-8 + 5*Nc^2)) + 4*b*Nc*Nl + Nc^2*(6 - 28*b + (3*I)*Pi + 
            (6*I)*b*Pi + (3*I)*b^2*Pi))*G[{y^(-1), y^(-1), 1}, b])/
        (3*b*Nc^2) - (8*(-1 + Nc^2)*(L*(-4 + Nc^2) + (2*I)*Nc^2*Pi)*
         G[{y^(-1), y^(-1), -y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(36*b*L*(-2 + Nc^2) + 2*b*Nc*
           (2*Nl + Nc*(-14 + (3*I)*Pi)) + (3*I)*Nc^2*Pi + (3*I)*b^2*Nc^2*Pi)*
         G[{y^(-1), y^(-1), y^(-1)}, b])/(3*b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, -1, 0, -y^(-1)}, b])/
        (b*Nc^2) - (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, -1, 0, y^(-1)}, 
          b])/(b*Nc^2) + ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + 
          b^2*(-2 + Nc^2))*G[{-1, -1, -y^(-1), -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -1, -y^(-1), 1}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) - ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -1, y^(-1), -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -1, y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, -1, y^(-1), y^(-1)}, b])/
        (b*Nc^2) + (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -1, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, 1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, 1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -y^(-1), 1}, b])/(b*Nc^2) - 12*(-1 + Nc^2)*
        G[{-1, 0, -y^(-1), -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, y^(-1), 1}, b])/(b*Nc^2) + 12*(-1 + Nc^2)*
        G[{-1, 0, y^(-1), y^(-1)}, b] - (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, 1, 0, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 1, 0, y^(-1)}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 1, -y^(-1), -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) + ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 1, y^(-1), -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 1, y^(-1), 1}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 1, y^(-1), y^(-1)}, b])/
        (b*Nc^2) + (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -1, -1}, b])/(b*Nc^2) - 2*(-1 + Nc^2)*
        G[{-1, -y^(-1), -1, 1}, b] - (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + 
          b^2*(-2 + Nc^2))*G[{-1, -y^(-1), -1, -y^(-1)}, b])/(b*Nc^2) + 
       2*(-1 + Nc^2)*G[{-1, -y^(-1), -1, y^(-1)}, b] + 
       4*(-1 + Nc^2)*G[{-1, -y^(-1), 0, -1}, b] + 4*(-1 + Nc^2)*
        G[{-1, -y^(-1), 0, 1}, b] - 4*(-1 + Nc^2)*
        G[{-1, -y^(-1), 0, -y^(-1)}, b] - 4*(-1 + Nc^2)*
        G[{-1, -y^(-1), 0, y^(-1)}, b] + 2*(-1 + Nc^2)*
        G[{-1, -y^(-1), 1, -1}, b] - (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + 
          b^2*(-2 + Nc^2))*G[{-1, -y^(-1), 1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), 1, -y^(-1)}, b])/(b*Nc^2) + 
       2*(-1 + Nc^2)*G[{-1, -y^(-1), 1, y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -y^(-1), 1}, b])/(b*Nc^2) + 
       12*(-1 + Nc^2)*G[{-1, -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), -1, -1}, b])/(b*Nc^2) + 2*(-1 + Nc^2)*
        G[{-1, y^(-1), -1, 1}, b] - 2*(-1 + Nc^2)*
        G[{-1, y^(-1), -1, -y^(-1)}, b] + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), -1, y^(-1)}, b])/(b*Nc^2) - 
       4*(-1 + Nc^2)*G[{-1, y^(-1), 0, -1}, b] - 4*(-1 + Nc^2)*
        G[{-1, y^(-1), 0, 1}, b] + 4*(-1 + Nc^2)*G[{-1, y^(-1), 0, -y^(-1)}, 
         b] + 4*(-1 + Nc^2)*G[{-1, y^(-1), 0, y^(-1)}, b] - 
       2*(-1 + Nc^2)*G[{-1, y^(-1), 1, -1}, b] + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), 1, 1}, b])/(b*Nc^2) - 2*(-1 + Nc^2)*
        G[{-1, y^(-1), 1, -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), 1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), y^(-1), 1}, b])/(b*Nc^2) - 12*(-1 + Nc^2)*
        G[{-1, y^(-1), y^(-1), y^(-1)}, b] + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -1, y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, 0, -y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, 0, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, 1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, 1, y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -y^(-1), -y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, y^(-1), 1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, y^(-1), y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -1, -y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -1, y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, 1, -y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, 1, y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -y^(-1), -1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -y^(-1), 1}, b])/(b*Nc^2) + 8*(-19 + 16/Nc^2 + 3*Nc^2)*
        G[{0, 0, -y^(-1), -y^(-1)}, b] - (32*(4 - 5*Nc^2 + Nc^4)*
         G[{0, 0, -y^(-1), y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, y^(-1), -1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, y^(-1), 1}, b])/(b*Nc^2) - 
       (32*(4 - 5*Nc^2 + Nc^4)*G[{0, 0, y^(-1), -y^(-1)}, b])/Nc^2 + 
       8*(-21 + 16/Nc^2 + 5*Nc^2)*G[{0, 0, y^(-1), y^(-1)}, b] + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, -1, y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 0, -y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 0, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 1, y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, -y^(-1), -1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, -y^(-1), -y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, y^(-1), -1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, y^(-1), y^(-1)}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, -y^(-1), -1, -1}, b])/
        (b*Nc^2) - (2*(-1 + Nc^2)*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -1, 1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 - 8*b + Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -1, -y^(-1)}, b])/(b*Nc^2) + (44 - 32/Nc^2 - 12*Nc^2)*
        G[{0, -y^(-1), -1, y^(-1)}, b] - (4*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{0, -y^(-1), 0, -1}, b])/(b*Nc^2) + 
       (4*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, -y^(-1), 0, 1}, b])/(b*Nc^2) + 
       (8*(8 - 9*Nc^2 + Nc^4)*G[{0, -y^(-1), 0, -y^(-1)}, b])/Nc^2 - 
       (8*(8 - 9*Nc^2 + Nc^4)*G[{0, -y^(-1), 0, y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), 1, -1}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, -y^(-1), 1, 1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + 8*b + Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), 1, -y^(-1)}, b])/(b*Nc^2) + (44 - 32/Nc^2 - 12*Nc^2)*
        G[{0, -y^(-1), 1, y^(-1)}, b] + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b*(-16 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -y^(-1), -1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - b*(-16 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -y^(-1), 1}, b])/(b*Nc^2) - 
       (24*(8 - 9*Nc^2 + Nc^4)*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), -y^(-1), y^(-1)}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), -1}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), 1}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), -y^(-1)}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), y^(-1)}, b])/Nc^2 + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), -1, -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, y^(-1), -1, 1}, b])/(b*Nc^2) - 
       (4*(8 - 9*Nc^2 + Nc^4)*G[{0, y^(-1), -1, -y^(-1)}, b])/Nc^2 - 
       (4*(1 - 4*b + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), -1, y^(-1)}, b])/
        (b*Nc^2) + (4*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), 0, -1}, b])/
        (b*Nc^2) - (4*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), 0, 1}, b])/
        (b*Nc^2) + (88 - 64/Nc^2 - 24*Nc^2)*G[{0, y^(-1), 0, -y^(-1)}, b] + 
       (-88 + 64/Nc^2 + 24*Nc^2)*G[{0, y^(-1), 0, y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, y^(-1), 1, -1}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), 1, 1}, b])/(b*Nc^2) - 
       (4*(8 - 9*Nc^2 + Nc^4)*G[{0, y^(-1), 1, -y^(-1)}, b])/Nc^2 + 
       (4*(1 + 4*b + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), 1, y^(-1)}, b])/
        (b*Nc^2) - (16*(4 - 5*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), -1}, b])/
        Nc^2 - (16*(4 - 5*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), 1}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), y^(-1)}, b])/Nc^2 - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b*(16 - 7*Nc^2) + b^2*(-2 + Nc^2))*
         G[{0, y^(-1), y^(-1), -1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + b*(-16 + 7*Nc^2))*
         G[{0, y^(-1), y^(-1), 1}, b])/(b*Nc^2) + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, y^(-1), y^(-1), -y^(-1)}, b])/Nc^2 + 
       24*(11 - 8/Nc^2 - 3*Nc^2)*G[{0, y^(-1), y^(-1), y^(-1)}, b] + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, -1, 0, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, -1, 0, y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -1, -y^(-1), -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -1, -y^(-1), 1}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) - ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -1, y^(-1), -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -1, y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, -1, y^(-1), y^(-1)}, b])/
        (b*Nc^2) + (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, -1, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, 1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, 1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, -y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, -y^(-1), 1}, b])/(b*Nc^2) - 12*(-1 + Nc^2)*
        G[{1, 0, -y^(-1), -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, y^(-1), 1}, b])/(b*Nc^2) + 12*(-1 + Nc^2)*
        G[{1, 0, y^(-1), y^(-1)}, b] - (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, 1, 0, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, 1, 0, y^(-1)}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 1, -y^(-1), -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) + ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 1, y^(-1), -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 1, y^(-1), 1}, b])/(b*Nc^2) - (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, 1, y^(-1), y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -1, -1}, b])/(b*Nc^2) + 2*(-1 + Nc^2)*
        G[{1, -y^(-1), -1, 1}, b] - (2*(-1 + Nc^2)*(-2 + Nc^2 + 3*b*Nc^2 + 
          b^2*(-2 + Nc^2))*G[{1, -y^(-1), -1, -y^(-1)}, b])/(b*Nc^2) + 
       2*(-1 + Nc^2)*G[{1, -y^(-1), -1, y^(-1)}, b] + 
       4*(-1 + Nc^2)*G[{1, -y^(-1), 0, -1}, b] + 4*(-1 + Nc^2)*
        G[{1, -y^(-1), 0, 1}, b] - 4*(-1 + Nc^2)*G[{1, -y^(-1), 0, -y^(-1)}, 
         b] - 4*(-1 + Nc^2)*G[{1, -y^(-1), 0, y^(-1)}, b] - 
       2*(-1 + Nc^2)*G[{1, -y^(-1), 1, -1}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), 1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), 1, -y^(-1)}, b])/(b*Nc^2) + 
       2*(-1 + Nc^2)*G[{1, -y^(-1), 1, y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -y^(-1), 1}, b])/(b*Nc^2) + 
       12*(-1 + Nc^2)*G[{1, -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), -1, -1}, b])/(b*Nc^2) - 2*(-1 + Nc^2)*
        G[{1, y^(-1), -1, 1}, b] - 2*(-1 + Nc^2)*G[{1, y^(-1), -1, -y^(-1)}, 
         b] + (2*(-1 + Nc^2)*(-2 + Nc^2 + 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), -1, y^(-1)}, b])/(b*Nc^2) - 
       4*(-1 + Nc^2)*G[{1, y^(-1), 0, -1}, b] - 4*(-1 + Nc^2)*
        G[{1, y^(-1), 0, 1}, b] + 4*(-1 + Nc^2)*G[{1, y^(-1), 0, -y^(-1)}, 
         b] + 4*(-1 + Nc^2)*G[{1, y^(-1), 0, y^(-1)}, b] + 
       2*(-1 + Nc^2)*G[{1, y^(-1), 1, -1}, b] + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), 1, 1}, b])/(b*Nc^2) - 2*(-1 + Nc^2)*
        G[{1, y^(-1), 1, -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), 1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), y^(-1), 1}, b])/(b*Nc^2) - 12*(-1 + Nc^2)*
        G[{1, y^(-1), y^(-1), y^(-1)}, b] + 
       (3*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -1, -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -1, 1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 0, -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 0, 1}, b])/(b*Nc^2) + 32*(-1 + Nc^(-2))*
        G[{-y^(-1), -1, 0, -y^(-1)}, b] - (8*(4 - 5*Nc^2 + Nc^4)*
         G[{-y^(-1), -1, 0, y^(-1)}, b])/Nc^2 + 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*(-4 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 2*b*(4 + Nc^2))*
         G[{-y^(-1), -1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (32 - 32/Nc^2)*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b] - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -1, y^(-1), -1}, b])/Nc^2 - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -1, y^(-1), 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -1, y^(-1), y^(-1)}, b])/Nc^2 - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, -1, -1}, b])/(b*Nc^2) + 8*(-1 + Nc^2)*
        G[{-y^(-1), 0, -1, 1}, b] + (4*(-1 + Nc^2)*(-2 + Nc^2 + 
          b^2*(-2 + Nc^2) - 2*b*(4 + Nc^2))*G[{-y^(-1), 0, -1, -y^(-1)}, b])/
        (b*Nc^2) - (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, -1, y^(-1)}, b])/
        Nc^2 + 8*(-1 + Nc^2)*G[{-y^(-1), 0, 1, -1}, b] + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, 1, 1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(4 + Nc^2))*
         G[{-y^(-1), 0, 1, -y^(-1)}, b])/(b*Nc^2) - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, 1, y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 2*b*(4 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), -1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(4 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), 1}, b])/(b*Nc^2) + 
       (128*(-1 + Nc^2)*G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, -y^(-1), y^(-1)}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, y^(-1), -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, y^(-1), 1}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, y^(-1), -y^(-1)}, b])/Nc^2 + 
       ((-1 + Nc^2)*(2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -1, -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -1, 1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 0, -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 0, 1}, b])/(b*Nc^2) + 32*(-1 + Nc^(-2))*
        G[{-y^(-1), 1, 0, -y^(-1)}, b] - (8*(4 - 5*Nc^2 + Nc^4)*
         G[{-y^(-1), 1, 0, y^(-1)}, b])/Nc^2 + 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 1, -1}, b])/(b*Nc^2) - 
       (3*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(4 + Nc^2))*
         G[{-y^(-1), 1, -y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*(-4 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (32 - 32/Nc^2)*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b] - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 1, y^(-1), -1}, b])/Nc^2 - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 1, y^(-1), 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 1, y^(-1), y^(-1)}, b])/Nc^2 - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*(-8 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), -1, -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 2*b*(8 + Nc^2))*
         G[{-y^(-1), -y^(-1), -1, 1}, b])/(b*Nc^2) + 
       (64 - 64/Nc^2)*G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b] + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 0, -1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 0, 1}, b])/(b*Nc^2) + 
       (64 - 64/Nc^2)*G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b] + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), 0, y^(-1)}, b])/Nc^2 - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(8 + Nc^2))*
         G[{-y^(-1), -y^(-1), 1, -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*(-8 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 1, 1}, b])/(b*Nc^2) + 
       (64 - 64/Nc^2)*G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b] + 
       (96 - 96/Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), -1}, b] + 
       (96 - 96/Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), 1}, b] + 
       192*(-1 + Nc^(-2))*G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b] + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), y^(-1), -1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), y^(-1), 1}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), y^(-1), y^(-1)}, b])/
        Nc^2 - (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, -y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, y^(-1)}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, -y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -y^(-1), -1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -y^(-1), 1}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -y^(-1), y^(-1)}, b])/
        Nc^2 + (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), y^(-1), -1}, b])/
        Nc^2 + (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), y^(-1), 1}, b])/
        Nc^2 - (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), y^(-1), -y^(-1)}, 
          b])/Nc^2 - (3*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, -1, -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, -1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, -1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 0, -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 0, 1}, b])/(b*Nc^2) - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -1, 0, -y^(-1)}, b])/Nc^2 + 
       (16*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), -1, 0, y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 1, -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 1, 1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 1, y^(-1)}, b])/(b*Nc^2) - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -1, -y^(-1), -1}, b])/Nc^2 - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -1, -y^(-1), 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -1, -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*(-4 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*(8 - 6*Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, y^(-1), 1}, b])/(b*Nc^2) - 
       (16*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), -1, y^(-1), y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, -1, -1}, b])/(b*Nc^2) - 8*(-1 + Nc^2)*
        G[{y^(-1), 0, -1, 1}, b] - (8*(4 - 5*Nc^2 + Nc^4)*
         G[{y^(-1), 0, -1, -y^(-1)}, b])/Nc^2 - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b*(8 - 6*Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, -1, y^(-1)}, b])/(b*Nc^2) - 
       8*(-1 + Nc^2)*G[{y^(-1), 0, 1, -1}, b] - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, 1, 1}, b])/(b*Nc^2) - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 0, 1, -y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + b*(-8 + 6*Nc^2))*
         G[{y^(-1), 0, 1, y^(-1)}, b])/(b*Nc^2) - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 0, -y^(-1), -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 0, -y^(-1), 1}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 0, -y^(-1), y^(-1)}, b])/Nc^2 - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b*(8 - 6*Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, y^(-1), -1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + b*(-8 + 6*Nc^2))*
         G[{y^(-1), 0, y^(-1), 1}, b])/(b*Nc^2) + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 0, y^(-1), -y^(-1)}, b])/Nc^2 - 
       (64*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 0, y^(-1), y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, -1, -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, -1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, -1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 0, -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 0, 1}, b])/(b*Nc^2) - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 1, 0, -y^(-1)}, b])/Nc^2 + 
       (16*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 1, 0, y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 1, -1}, b])/(b*Nc^2) + 
       (3*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 1, 1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 1, y^(-1)}, b])/(b*Nc^2) - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 1, -y^(-1), -1}, b])/Nc^2 - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 1, -y^(-1), 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 1, -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + b*(-8 + 6*Nc^2))*
         G[{y^(-1), 1, y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*(-4 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, y^(-1), 1}, b])/(b*Nc^2) - 
       (16*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 1, y^(-1), y^(-1)}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, -y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, y^(-1)}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, -y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -y^(-1), -1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -y^(-1), 1}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -y^(-1), y^(-1)}, b])/
        Nc^2 + (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), y^(-1), -1}, b])/
        Nc^2 + (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), y^(-1), 1}, b])/
        Nc^2 - (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), y^(-1), -y^(-1)}, 
          b])/Nc^2 + (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
          2*b*(-8 + 3*Nc^2))*G[{y^(-1), y^(-1), -1, -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 2*b*(-8 + 5*Nc^2))*
         G[{y^(-1), y^(-1), -1, 1}, b])/(b*Nc^2) - 
       (32*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -1, y^(-1)}, b])/Nc^2 - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), 0, -1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), 0, 1}, b])/(b*Nc^2) + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), 0, -y^(-1)}, b])/Nc^2 - 
       (32*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), 0, y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(-8 + 5*Nc^2))*
         G[{y^(-1), y^(-1), 1, -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*(16 - 6*Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), 1, 1}, b])/(b*Nc^2) - 
       (32*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), 1, y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -y^(-1), -1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -y^(-1), 1}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -y^(-1), -y^(-1)}, b])/
        Nc^2 - (48*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), y^(-1), -1}, b])/
        Nc^2 - (48*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), y^(-1), 1}, b])/
        Nc^2 + (96*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), y^(-1), y^(-1)}, 
          b])/Nc^2 + (2*(-1 + Nc^2)*G[{-y^(-1), -y^(-1)}, b]*
         (-(b*(18*L^2*(3 + Nc^2) - 20*Nc*Nl + 6*L*(6 + 2*Nc*Nl + Nc^2*
                (-17 + (3*I)*Pi)) - 3*Pi^2 + Nc^2*(170 - 3*Pi^2))) - 
          (9*I)*Nc^2*Pi*(L - 4*Log[2]) - (9*I)*b^2*Nc^2*Pi*(L - 4*Log[2])))/
        (9*b*Nc^2) + (2*(-1 + Nc^2)*G[{y^(-1), y^(-1)}, b]*
         (b*(18*L^2*(-5 + 3*Nc^2) - 20*Nc*Nl + 6*L*(6 + 2*Nc*Nl + 
              Nc^2*(-17 + (3*I)*Pi)) - 3*Pi^2 + Nc^2*(170 - 3*Pi^2)) + 
          (9*I)*Nc^2*Pi*(L - 4*Log[2]) + (9*I)*b^2*Nc^2*Pi*(L - 4*Log[2])))/
        (9*b*Nc^2) + (2*(-1 + Nc^2)*G[{0, y^(-1)}, b]*
         (b*(-18*L^2*(-1 + Nc^2) + 20*Nc*Nl + 6*L*(-6 - 2*Nc*Nl + 
              Nc^2*(17 - (3*I)*Pi)) + 3*Pi^2 + Nc^2*(-170 + 9*Pi^2)) - 
          (18*I)*Nc^2*Pi*(L - 3*Log[2]) - (18*I)*b^2*Nc^2*Pi*(L - 3*Log[2])))/
        (9*b*Nc^2) + (2*(-1 + Nc^2)*G[{0, -y^(-1)}, b]*
         (b*(18*L^2*(-1 + Nc^2) - 20*Nc*Nl + 6*L*(6 + 2*Nc*Nl + 
              Nc^2*(-17 + (3*I)*Pi)) - 3*Pi^2 + Nc^2*(170 - 9*Pi^2)) + 
          (18*I)*Nc^2*Pi*(L - 3*Log[2]) + (18*I)*b^2*Nc^2*Pi*(L - 3*Log[2])))/
        (9*b*Nc^2) + ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{-y^(-1), 0}, b]*
         (L - 2*Log[2]))/b - ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*
         G[{y^(-1), 0}, b]*(L - 2*Log[2]))/b + 
       ((-1 + Nc^2)*G[{-y^(-1), 1}, b]*(9*L^2*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            b*(-2 + 4*Nc^2)) - 20*b*Nc*Nl - 3*b*Pi^2 + 
          3*L*(3*(-4 + Nc^2*(4 - I*Pi)) + 2*b*(6 + 2*Nc*Nl + 
              Nc^2*(-17 + (9*I)*Pi)) - (3*I)*b^2*Nc^2*Pi) + 
          Nc^2*(36 + b*(170 - 3*Pi^2 - (72*I)*Pi*Log[2]))))/(9*b*Nc^2) - 
       ((-1 + Nc^2)*G[{-y^(-1), -1}, b]*(9*L^2*(-2 + Nc^2 + b*(2 - 4*Nc^2) + 
            b^2*(-2 + Nc^2)) + 20*b*Nc*Nl + 3*b*Pi^2 + 
          3*L*(3*(-4 + Nc^2*(4 + I*Pi)) + 2*b*(-6 - 2*Nc*Nl + 
              Nc^2*(17 + (3*I)*Pi)) + (3*I)*b^2*Nc^2*Pi) + 
          Nc^2*(36 + b*(-170 + 3*Pi^2 - (72*I)*Pi*Log[2]))))/(9*b*Nc^2) + 
       ((-1 + Nc^2)*G[{y^(-1), -1}, b]*(9*L^2*(-2 + Nc^2 + b*(2 - 4*Nc^2) + 
            b^2*(-2 + Nc^2)) + 20*b*Nc*Nl + 3*b*Pi^2 + 
          3*L*(3*(-4 + Nc^2*(4 + I*Pi)) + 2*b*(-6 - 2*Nc*Nl + 
              Nc^2*(17 + (3*I)*Pi)) + (3*I)*b^2*Nc^2*Pi) + 
          Nc^2*(36 + b*(-170 + 3*Pi^2 - (72*I)*Pi*Log[2]))))/(9*b*Nc^2) + 
       ((-1 + Nc^2)*G[{y^(-1), 1}, b]*(-9*L^2*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            b*(-2 + 4*Nc^2)) + 20*b*Nc*Nl + 3*b*Pi^2 + 
          3*L*(12 + 2*b*(-6 - 2*Nc*Nl + Nc^2*(17 - (9*I)*Pi)) + 
            (3*I)*b^2*Nc^2*Pi + (3*I)*Nc^2*(4*I + Pi)) + 
          Nc^2*(-36 + b*(-170 + 3*Pi^2 + (72*I)*Pi*Log[2]))))/(9*b*Nc^2) + 
       ((-1 + Nc^2)*G[{1, -y^(-1)}, b]*(3*L^2*(-2 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-2 + Nc^2))*(1 + b*y) - (6*I)*L*(-2*I + 
            Nc^2*(2*I + (-1 + b)^2*Pi))*(1 + b*y) + 
          2*Nc^2*(6 + (6*I)*Pi*Log[2] + (6*I)*b^3*Pi*y*Log[2] + 
            b*Pi*(Pi + (6*I)*(-2 + y)*Log[2]) + b^2*(-6 + Pi^2*y - 
              (6*I)*Pi*(-1 + 2*y)*Log[2]))))/(3*b*Nc^2*(1 + b*y)) + 
       ((-1 + Nc^2)*G[{-1, y^(-1)}, b]*(3*L^2*(-2 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-2 + Nc^2))*(-1 + b*y) + (6*I)*L*
           (2*I + Nc^2*(-2*I + (1 + b)^2*Pi))*(-1 + b*y) - 
          2*Nc^2*(6 - (6*I)*Pi*Log[2] + (6*I)*b^3*Pi*y*Log[2] - 
            b*Pi*(Pi - (6*I)*(-2 + y)*Log[2]) + b^2*(-6 + Pi^2*y + 
              (6*I)*Pi*(-1 + 2*y)*Log[2]))))/(3*b*Nc^2*(-1 + b*y)) - 
       ((-1 + Nc^2)*G[{1, y^(-1)}, b]*(3*L^2*(-2 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-2 + Nc^2))*(-1 + b*y) - (6*I)*L*
           (-2*I + Nc^2*(2*I + (-1 + b)^2*Pi))*(-1 + b*y) + 
          2*Nc^2*(-6 - (6*I)*Pi*Log[2] + (6*I)*b^3*Pi*y*Log[2] + 
            b*Pi*(-Pi + (6*I)*(2 + y)*Log[2]) + b^2*(6 + Pi^2*y - 
              (6*I)*Pi*(Log[2] + 2*y*Log[2])))))/(3*b*Nc^2*(-1 + b*y)) - 
       ((-1 + Nc^2)*G[{-1, -y^(-1)}, b]*(3*L^2*(-2 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-2 + Nc^2))*(1 + b*y) + (6*I)*L*
           (2*I + Nc^2*(-2*I + (1 + b)^2*Pi))*(1 + b*y) - 
          2*Nc^2*(-6 + (6*I)*Pi*Log[2] + (6*I)*b^3*Pi*y*Log[2] + 
            b*Pi*(Pi + (6*I)*(2 + y)*Log[2]) + b^2*(6 + Pi^2*y + 
              (6*I)*Pi*(Log[2] + 2*y*Log[2])))))/(3*b*Nc^2*(1 + b*y)) + 
       ((-1 + Nc^2)*G[{-y^(-1)}, b]*((-27*I)*Nc^2*Pi*(L^2 + Pi^2 - 
            8*L*Log[2] + 8*Log[2]^2) - (27*I)*b^2*Nc^2*Pi*
           (L^2 + Pi^2 - 8*L*Log[2] + 8*Log[2]^2) + 
          2*b*(-54*L^3*(-1 + Nc^2) + 9*L^2*(-12 - 2*Nc*Nl + Nc^2*(23 - 
                (3*I)*Pi)) + L*(60*Nc*Nl + 9*Pi^2 + Nc^2*(-402 + 9*Pi^2)) + 
            Nc*(-56*Nl + Nc*(404 + 18*Pi^2 + (9*I)*Pi^3 - 270*Zeta[3])))))/
        (54*b*Nc^2) + ((-1 + Nc^2)*G[{y^(-1)}, b]*
         ((27*I)*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 8*Log[2]^2) + 
          (27*I)*b^2*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 8*Log[2]^2) + 
          2*b*(54*L^3*(-1 + Nc^2) + 9*L^2*(12 + 2*Nc*Nl + Nc^2*(-23 + 
                (3*I)*Pi)) - 3*L*(20*Nc*Nl + 3*Pi^2 + Nc^2*(-134 + 3*Pi^2)) + 
            Nc*(56*Nl + Nc*(-404 - 18*Pi^2 - (9*I)*Pi^3 + 270*Zeta[3])))))/
        (54*b*Nc^2)}, {(-8*(-1 + b^2)*(-1 + Nc^2)*y*G[{-1, -1}, b])/
        (-1 + b^2*y^2) + (8*(-1 + b^2)*(-1 + Nc^2)*y*G[{0, -1}, b])/
        (-1 + b^2*y^2) - (8*(-1 + b^2)*(-1 + Nc^2)*y*G[{0, 1}, b])/
        (-1 + b^2*y^2) + (8*(-1 + b^2)*(-1 + Nc^2)*y*G[{1, 1}, b])/
        (-1 + b^2*y^2) - (4*L^2*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1)}, b])/
        Nc^2 - (4*L^2*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1)}, b])/Nc^2 + 
       ((-1 + Nc^2)*(-(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))) + 
          I*(1 + b)^2*Nc^2*Pi)*G[{-1, -1, -y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*(1 + b)^2*Nc^2*Pi)*G[{-1, -1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*Nc^2*(2*I + (3 + 8*b + 3*b^2)*Pi))*G[{-1, 0, -y^(-1)}, b])/
        (b*Nc^2) + (2*(-1 + Nc^2)*(4 - L*(-2 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + I*Nc^2*(2*I + (3 + 8*b + 3*b^2)*Pi))*
         G[{-1, 0, y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*(1 - 6*b + b^2)*Nc^2*Pi)*G[{-1, 1, -y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-(L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))) + 
          I*(1 - 6*b + b^2)*Nc^2*Pi)*G[{-1, 1, y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-4 - I*(1 + b)*Nc^2*(2*I + Pi + b*Pi))*
         G[{-1, -y^(-1), -1}, b])/(b*Nc^2) - ((2*I)*(1 + b)^2*(-1 + Nc^2)*Pi*
         G[{-1, -y^(-1), 0}, b])/b + 
       ((-1 + Nc^2)*(-4 + 2*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 - 2*b - (3*I)*Pi - (2*I)*b*Pi - (3*I)*b^2*Pi))*
         G[{-1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(4 - L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*Nc^2*(2*I + 3*(1 + b)^2*Pi))*G[{-1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) + ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{-1, -y^(-1), y^(-1)}, 
          b])/b + ((-1 + Nc^2)*(4 + I*(1 + b)*Nc^2*(2*I + Pi + b*Pi))*
         G[{-1, y^(-1), -1}, b])/(b*Nc^2) + ((2*I)*(1 + b)^2*(-1 + Nc^2)*Pi*
         G[{-1, y^(-1), 0}, b])/b + 
       ((-1 + Nc^2)*(4 - 2*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(-2 + 2*b + (3*I)*Pi + (2*I)*b*Pi + (3*I)*b^2*Pi))*
         G[{-1, y^(-1), 1}, b])/(b*Nc^2) - ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*
         G[{-1, y^(-1), -y^(-1)}, b])/b + 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*Nc^2*(2*I + 3*(1 + b)^2*Pi))*G[{-1, y^(-1), y^(-1)}, b])/
        (b*Nc^2) + (4*(-1 + Nc^2)*(-2 + L*(-2 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + Nc^2*(1 + b - (2*I)*Pi - (3*I)*b*Pi - 
            (2*I)*b^2*Pi))*G[{0, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 + b - (2*I)*Pi - (3*I)*b*Pi - (2*I)*b^2*Pi))*
         G[{0, -1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-8*b*Nl + 4*b*Nc*(11 + (6*I)*Pi) + (15*I)*Nc*Pi + 
          (15*I)*b^2*Nc*Pi)*G[{0, 0, -y^(-1)}, b])/(3*b*Nc) + 
       (2*(-1 + Nc^2)*(8*b*Nl + 4*b*Nc*(-11 - (6*I)*Pi) - (15*I)*Nc*Pi - 
          (15*I)*b^2*Nc*Pi)*G[{0, 0, y^(-1)}, b])/(3*b*Nc) - 
       (4*(-1 + Nc^2)*(-2 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 - b + I*b*Pi))*G[{0, 1, -y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(1 - b + I*b*Pi))*G[{0, 1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-12 + 6*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          4*b*Nc*Nl + Nc^2*(6 + 28*b - (9*I)*Pi - (6*I)*b*Pi - (9*I)*b^2*Pi))*
         G[{0, -y^(-1), -1}, b])/(3*b*Nc^2) + 
       ((6*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{0, -y^(-1), 0}, b])/b + 
       (2*(-1 + Nc^2)*(12 - 6*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          4*b*Nc*Nl + Nc^2*(-6 + 28*b + (3*I)*Pi + (6*I)*b*Pi + 
            (3*I)*b^2*Pi))*G[{0, -y^(-1), 1}, b])/(3*b*Nc^2) + 
       (8*(-1 + Nc^2)*(24*b*L + 2*b*Nc*(-7*Nc + Nl) - (3*I)*Nc^2*Pi - 
          (3*I)*b^2*Nc^2*Pi)*G[{0, -y^(-1), -y^(-1)}, b])/(3*b*Nc^2) + 
       (16*L*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(12 - 6*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          4*b*Nc*Nl + I*Nc^2*(6*I + (28*I)*b + 9*Pi + 6*b*Pi + 9*b^2*Pi))*
         G[{0, y^(-1), -1}, b])/(3*b*Nc^2) - ((6*I)*(1 + b^2)*(-1 + Nc^2)*Pi*
         G[{0, y^(-1), 0}, b])/b + 
       (2*(-1 + Nc^2)*(-12 + 6*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          4*b*Nc*Nl + Nc^2*(6 - 28*b - (3*I)*Pi - (6*I)*b*Pi - (3*I)*b^2*Pi))*
         G[{0, y^(-1), 1}, b])/(3*b*Nc^2) + (16*L*(4 - 5*Nc^2 + Nc^4)*
         G[{0, y^(-1), -y^(-1)}, b])/Nc^2 + 
       (8*(-1 + Nc^2)*(-2*b*(6*L*(-2 + Nc^2) + Nc*(-7*Nc + Nl)) + 
          (3*I)*Nc^2*Pi + (3*I)*b^2*Nc^2*Pi)*G[{0, y^(-1), y^(-1)}, b])/
        (3*b*Nc^2) + ((-1 + Nc^2)*(-(L*(-2 + Nc^2 + 2*b*Nc^2 + 
             b^2*(-2 + Nc^2))) + I*(7 - 6*b + 7*b^2)*Nc^2*Pi)*
         G[{1, -1, -y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          I*(7 - 6*b + 7*b^2)*Nc^2*Pi)*G[{1, -1, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc^2*(2 + I*(3 - 4*b + 3*b^2)*Pi))*G[{1, 0, -y^(-1)}, b])/
        (b*Nc^2) + (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + Nc^2*(2 + I*(3 - 4*b + 3*b^2)*Pi))*
         G[{1, 0, y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*(-1 + b)^2*Nc^2*Pi)*G[{1, 1, -y^(-1)}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*(-1 + b)^2*Nc^2*Pi)*G[{1, 1, y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(4 - 2*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*Nc^2*(2*I + (2*I)*b + 5*Pi - 6*b*Pi + 5*b^2*Pi))*
         G[{1, -y^(-1), -1}, b])/(b*Nc^2) - ((2*I)*(-1 + b)^2*(-1 + Nc^2)*Pi*
         G[{1, -y^(-1), 0}, b])/b + 
       ((-1 + Nc^2)*(4 + (-1 + b)*Nc^2*(2 - I*(-1 + b)*Pi))*
         G[{1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*Nc^2*(-2*I + (-1 + b)^2*Pi))*G[{1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) - ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{1, -y^(-1), y^(-1)}, 
          b])/b + ((-1 + Nc^2)*(-4 + 2*L*(-2 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + Nc^2*(2 + 2*b - (5*I)*Pi + (6*I)*b*Pi - 
            (5*I)*b^2*Pi))*G[{1, y^(-1), -1}, b])/(b*Nc^2) + 
       ((2*I)*(-1 + b)^2*(-1 + Nc^2)*Pi*G[{1, y^(-1), 0}, b])/b + 
       ((-1 + Nc^2)*(-4 + I*(-1 + b)*Nc^2*(2*I + (-1 + b)*Pi))*
         G[{1, y^(-1), 1}, b])/(b*Nc^2) + ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*
         G[{1, y^(-1), -y^(-1)}, b])/b - 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          I*Nc^2*(-2*I + (-1 + b)^2*Pi))*G[{1, y^(-1), y^(-1)}, b])/
        (b*Nc^2) + ((-1 + Nc^2)*(-24 + 3*L*(-2 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-2 + Nc^2)) + 4*b*Nc*Nl + Nc^2*(12 - 16*b - (9*I)*Pi - 
            (18*I)*b*Pi - (9*I)*b^2*Pi))*G[{-y^(-1), -1, -1}, b])/
        (3*b*Nc^2) - (4*I)*(-1 + Nc^2)*Pi*G[{-y^(-1), -1, 0}, b] + 
       ((-1 + Nc^2)*(3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(-4*b*Nl + 2*b*Nc*(8 + (3*I)*Pi) - (9*I)*Nc*Pi - 
            (9*I)*b^2*Nc*Pi))*G[{-y^(-1), -1, 1}, b])/(3*b*Nc^2) - 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
            2*b*(4 + Nc^2)) + Nc^2*(2 + b - (3*I)*Pi - (6*I)*b*Pi - 
            (3*I)*b^2*Pi))*G[{-y^(-1), -1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(Nc^2 + 2*L*(-4 + Nc^2))*G[{-y^(-1), -1, y^(-1)}, b])/
        Nc^2 + (2*(-1 + Nc^2)*(3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(-2*Nl + Nc*(14 - (3*I)*Pi)))*G[{-y^(-1), 0, -1}, b])/
        (3*b*Nc^2) + ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{-y^(-1), 0, 0}, b])/
        b - (2*(-1 + Nc^2)*(3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(2*Nl + Nc*(-14 - (3*I)*Pi)))*G[{-y^(-1), 0, 1}, b])/
        (3*b*Nc^2) + (4*(-1 + Nc^2)*(24*b*L + 
          b*Nc*(4*Nl + Nc*(-25 - (3*I)*Pi)) - (3*I)*Nc^2*Pi - 
          (3*I)*b^2*Nc^2*Pi)*G[{-y^(-1), 0, -y^(-1)}, b])/(3*b*Nc^2) + 
       (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + I*Nc^2*(I + Pi))*
         G[{-y^(-1), 0, y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(4*b*Nl + 2*b*Nc*(-8 + (3*I)*Pi) - (3*I)*Nc*Pi - 
            (3*I)*b^2*Nc*Pi))*G[{-y^(-1), 1, -1}, b])/(3*b*Nc^2) + 
       (4*I)*(-1 + Nc^2)*Pi*G[{-y^(-1), 1, 0}, b] + 
       ((-1 + Nc^2)*(24 - 3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          4*b*Nc*Nl + I*Nc^2*(12*I + (16*I)*b + 3*Pi - 6*b*Pi + 3*b^2*Pi))*
         G[{-y^(-1), 1, 1}, b])/(3*b*Nc^2) + 
       (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            2*b*(4 + Nc^2)) + Nc^2*(2 - b - I*Pi - I*b^2*Pi))*
         G[{-y^(-1), 1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + Nc^2*(1 - (2*I)*Pi))*
         G[{-y^(-1), 1, y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(12 + L*(6 - 3*Nc^2 - 3*b^2*(-2 + Nc^2) + 
            6*b*(8 + Nc^2)) + 4*b*Nc*Nl + I*Nc^2*(6*I + (28*I)*b + 9*Pi + 
            18*b*Pi + 9*b^2*Pi))*G[{-y^(-1), -y^(-1), -1}, b])/(3*b*Nc^2) - 
       ((4*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{-y^(-1), -y^(-1), 0}, b])/b + 
       (2*(-1 + Nc^2)*(-12 + 3*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            2*b*(8 + Nc^2)) + 4*b*Nc*Nl + Nc^2*(6 - 28*b - (3*I)*Pi - 
            (6*I)*b*Pi - (3*I)*b^2*Pi))*G[{-y^(-1), -y^(-1), 1}, b])/
        (3*b*Nc^2) + (4*(-1 + Nc^2)*(-72*b*L + 
          2*b*Nc*(-2*Nl + Nc*(14 + (3*I)*Pi)) + (3*I)*Nc^2*Pi + 
          (3*I)*b^2*Nc^2*Pi)*G[{-y^(-1), -y^(-1), -y^(-1)}, b])/(3*b*Nc^2) - 
       (8*(-1 + Nc^2)*(L*(-4 + Nc^2) + (2*I)*Nc^2*Pi)*
         G[{-y^(-1), -y^(-1), y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + I*Nc^2*Pi)*G[{-y^(-1), y^(-1), -1}, 
          b])/Nc^2 + (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) - I*Nc^2*Pi)*
         G[{-y^(-1), y^(-1), 1}, b])/Nc^2 - 
       (8*(-1 + Nc^2)*(L*(-4 + Nc^2) + (2*I)*Nc^2*Pi)*
         G[{-y^(-1), y^(-1), -y^(-1)}, b])/Nc^2 + 
       (8*(-1 + Nc^2)*(-(L*(-4 + Nc^2)) + (2*I)*Nc^2*Pi)*
         G[{-y^(-1), y^(-1), y^(-1)}, b])/Nc^2 + 
       ((-1 + Nc^2)*(24 - 3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          4*b*Nc*Nl + Nc^2*(-12 + 2*b*(8 + (9*I)*Pi) + (9*I)*Pi + 
            (9*I)*b^2*Pi))*G[{y^(-1), -1, -1}, b])/(3*b*Nc^2) + 
       (4*I)*(-1 + Nc^2)*Pi*G[{y^(-1), -1, 0}, b] + 
       ((-1 + Nc^2)*(-3*L*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(4*b*Nl + 2*b*Nc*(-8 - (3*I)*Pi) + (9*I)*Nc*Pi + 
            (9*I)*b^2*Nc*Pi))*G[{y^(-1), -1, 1}, b])/(3*b*Nc^2) + 
       (2 - 2*Nc^2 + (4*L*(4 - 5*Nc^2 + Nc^4))/Nc^2)*G[{y^(-1), -1, -y^(-1)}, 
         b] + (2*(-1 + Nc^2)*(-4 + L*(-2 + Nc^2 + b*(8 - 6*Nc^2) + 
            b^2*(-2 + Nc^2)) + Nc^2*(2 + b - (3*I)*Pi - (6*I)*b*Pi - 
            (3*I)*b^2*Pi))*G[{y^(-1), -1, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(3*L*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(-2*Nl + Nc*(14 - (3*I)*Pi)))*G[{y^(-1), 0, -1}, b])/
        (3*b*Nc^2) - ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{y^(-1), 0, 0}, b])/
        b + (2*(-1 + Nc^2)*(3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          2*b*Nc*(2*Nl + Nc*(-14 - (3*I)*Pi)))*G[{y^(-1), 0, 1}, b])/
        (3*b*Nc^2) + (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + Nc^2*(1 - I*Pi))*
         G[{y^(-1), 0, -y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(-12*b*L*(-2 + Nc^2) + 
          b*Nc*(-4*Nl + Nc*(25 + (3*I)*Pi)) + (3*I)*Nc^2*Pi + 
          (3*I)*b^2*Nc^2*Pi)*G[{y^(-1), 0, y^(-1)}, b])/(3*b*Nc^2) + 
       ((-1 + Nc^2)*(3*L*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2)) + 
          Nc*(4*b*Nl + 2*b*Nc*(-8 + (3*I)*Pi) - (3*I)*Nc*Pi - 
            (3*I)*b^2*Nc*Pi))*G[{y^(-1), 1, -1}, b])/(3*b*Nc^2) - 
       (4*I)*(-1 + Nc^2)*Pi*G[{y^(-1), 1, 0}, b] + 
       ((-1 + Nc^2)*(-24 + 3*L*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2)) - 
          4*b*Nc*Nl + Nc^2*(12 + 16*b - (3*I)*Pi + (6*I)*b*Pi - 
            (3*I)*b^2*Pi))*G[{y^(-1), 1, 1}, b])/(3*b*Nc^2) + 
       (2*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + Nc^2*(-1 + (2*I)*Pi))*
         G[{y^(-1), 1, -y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(4 - L*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            b*(-8 + 6*Nc^2)) + Nc^2*(-2 + b + I*Pi + I*b^2*Pi))*
         G[{y^(-1), 1, y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) - I*Nc^2*Pi)*G[{y^(-1), -y^(-1), -1}, 
          b])/Nc^2 + (4*(-1 + Nc^2)*(2*L*(-4 + Nc^2) + I*Nc^2*Pi)*
         G[{y^(-1), -y^(-1), 1}, b])/Nc^2 - 
       (8*(-1 + Nc^2)*(L*(-4 + Nc^2) + (2*I)*Nc^2*Pi)*
         G[{y^(-1), -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (8*(-1 + Nc^2)*(-(L*(-4 + Nc^2)) + (2*I)*Nc^2*Pi)*
         G[{y^(-1), -y^(-1), y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(-12 + 3*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
            2*b*(-8 + 5*Nc^2)) - 4*b*Nc*Nl + Nc^2*(6 + 28*b - (9*I)*Pi - 
            (18*I)*b*Pi - (9*I)*b^2*Pi))*G[{y^(-1), y^(-1), -1}, b])/
        (3*b*Nc^2) + ((4*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{y^(-1), y^(-1), 0}, 
          b])/b + (2*(-1 + Nc^2)*(12 - 3*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            2*b*(-8 + 5*Nc^2)) - 4*b*Nc*Nl + Nc^2*(-6 + 28*b + (3*I)*Pi + 
            (6*I)*b*Pi + (3*I)*b^2*Pi))*G[{y^(-1), y^(-1), 1}, b])/
        (3*b*Nc^2) + (8*(-1 + Nc^2)*(-(L*(-4 + Nc^2)) + (2*I)*Nc^2*Pi)*
         G[{y^(-1), y^(-1), -y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(36*b*L*(-2 + Nc^2) + 2*b*Nc*
           (2*Nl + Nc*(-14 - (3*I)*Pi)) - (3*I)*Nc^2*Pi - (3*I)*b^2*Nc^2*Pi)*
         G[{y^(-1), y^(-1), y^(-1)}, b])/(3*b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, -1, 0, -y^(-1)}, b])/
        (b*Nc^2) - (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, -1, 0, y^(-1)}, 
          b])/(b*Nc^2) + ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + 
          b^2*(-2 + Nc^2))*G[{-1, -1, -y^(-1), -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -1, -y^(-1), 1}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) - ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -1, y^(-1), -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -1, y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, -1, y^(-1), y^(-1)}, b])/
        (b*Nc^2) + (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -1, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, 1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, 1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, -y^(-1), 1}, b])/(b*Nc^2) - 12*(-1 + Nc^2)*
        G[{-1, 0, -y^(-1), -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 0, y^(-1), 1}, b])/(b*Nc^2) + 12*(-1 + Nc^2)*
        G[{-1, 0, y^(-1), y^(-1)}, b] - (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, 1, 0, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 1, 0, y^(-1)}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 1, -y^(-1), -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) + ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 1, y^(-1), -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, 1, y^(-1), 1}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 1, y^(-1), y^(-1)}, b])/
        (b*Nc^2) + (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -1, -1}, b])/(b*Nc^2) - 2*(-1 + Nc^2)*
        G[{-1, -y^(-1), -1, 1}, b] - (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + 
          b^2*(-2 + Nc^2))*G[{-1, -y^(-1), -1, -y^(-1)}, b])/(b*Nc^2) + 
       2*(-1 + Nc^2)*G[{-1, -y^(-1), -1, y^(-1)}, b] + 
       4*(-1 + Nc^2)*G[{-1, -y^(-1), 0, -1}, b] + 4*(-1 + Nc^2)*
        G[{-1, -y^(-1), 0, 1}, b] - 4*(-1 + Nc^2)*
        G[{-1, -y^(-1), 0, -y^(-1)}, b] - 4*(-1 + Nc^2)*
        G[{-1, -y^(-1), 0, y^(-1)}, b] + 2*(-1 + Nc^2)*
        G[{-1, -y^(-1), 1, -1}, b] - (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + 
          b^2*(-2 + Nc^2))*G[{-1, -y^(-1), 1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), 1, -y^(-1)}, b])/(b*Nc^2) + 
       2*(-1 + Nc^2)*G[{-1, -y^(-1), 1, y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, -y^(-1), -y^(-1), 1}, b])/(b*Nc^2) + 
       12*(-1 + Nc^2)*G[{-1, -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), -1, -1}, b])/(b*Nc^2) + 2*(-1 + Nc^2)*
        G[{-1, y^(-1), -1, 1}, b] - 2*(-1 + Nc^2)*
        G[{-1, y^(-1), -1, -y^(-1)}, b] + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), -1, y^(-1)}, b])/(b*Nc^2) - 
       4*(-1 + Nc^2)*G[{-1, y^(-1), 0, -1}, b] - 4*(-1 + Nc^2)*
        G[{-1, y^(-1), 0, 1}, b] + 4*(-1 + Nc^2)*G[{-1, y^(-1), 0, -y^(-1)}, 
         b] + 4*(-1 + Nc^2)*G[{-1, y^(-1), 0, y^(-1)}, b] - 
       2*(-1 + Nc^2)*G[{-1, y^(-1), 1, -1}, b] + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), 1, 1}, b])/(b*Nc^2) - 2*(-1 + Nc^2)*
        G[{-1, y^(-1), 1, -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), 1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-1, y^(-1), y^(-1), 1}, b])/(b*Nc^2) - 12*(-1 + Nc^2)*
        G[{-1, y^(-1), y^(-1), y^(-1)}, b] + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -1, y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, 0, -y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, 0, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, 1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, 1, y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, -y^(-1), -y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, y^(-1), 1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -1, y^(-1), y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -1, -y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -1, y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, 1, -y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, 1, y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -y^(-1), -1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, -y^(-1), 1}, b])/(b*Nc^2) + 8*(-19 + 16/Nc^2 + 3*Nc^2)*
        G[{0, 0, -y^(-1), -y^(-1)}, b] - (32*(4 - 5*Nc^2 + Nc^4)*
         G[{0, 0, -y^(-1), y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(-(b*Nc^2) + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, y^(-1), -1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(b*Nc^2 + 2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2))*
         G[{0, 0, y^(-1), 1}, b])/(b*Nc^2) - 
       (32*(4 - 5*Nc^2 + Nc^4)*G[{0, 0, y^(-1), -y^(-1)}, b])/Nc^2 + 
       8*(-21 + 16/Nc^2 + 5*Nc^2)*G[{0, 0, y^(-1), y^(-1)}, b] + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, -1, y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 0, -y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 0, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, 1, y^(-1)}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, -y^(-1), -1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, -y^(-1), -y^(-1)}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, y^(-1), -1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, 1, y^(-1), y^(-1)}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, -y^(-1), -1, -1}, b])/
        (b*Nc^2) - (2*(-1 + Nc^2)*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -1, 1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 - 8*b + Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -1, -y^(-1)}, b])/(b*Nc^2) + (44 - 32/Nc^2 - 12*Nc^2)*
        G[{0, -y^(-1), -1, y^(-1)}, b] - (4*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{0, -y^(-1), 0, -1}, b])/(b*Nc^2) + 
       (4*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, -y^(-1), 0, 1}, b])/(b*Nc^2) + 
       (8*(8 - 9*Nc^2 + Nc^4)*G[{0, -y^(-1), 0, -y^(-1)}, b])/Nc^2 - 
       (8*(8 - 9*Nc^2 + Nc^4)*G[{0, -y^(-1), 0, y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), 1, -1}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, -y^(-1), 1, 1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + 8*b + Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), 1, -y^(-1)}, b])/(b*Nc^2) + (44 - 32/Nc^2 - 12*Nc^2)*
        G[{0, -y^(-1), 1, y^(-1)}, b] + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b*(-16 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -y^(-1), -1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - b*(-16 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{0, -y^(-1), -y^(-1), 1}, b])/(b*Nc^2) - 
       (24*(8 - 9*Nc^2 + Nc^4)*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), -y^(-1), y^(-1)}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), -1}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), 1}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), -y^(-1)}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), y^(-1)}, b])/Nc^2 + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), -1, -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, y^(-1), -1, 1}, b])/(b*Nc^2) - 
       (4*(8 - 9*Nc^2 + Nc^4)*G[{0, y^(-1), -1, -y^(-1)}, b])/Nc^2 - 
       (4*(1 - 4*b + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), -1, y^(-1)}, b])/
        (b*Nc^2) + (4*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), 0, -1}, b])/
        (b*Nc^2) - (4*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), 0, 1}, b])/
        (b*Nc^2) + (88 - 64/Nc^2 - 24*Nc^2)*G[{0, y^(-1), 0, -y^(-1)}, b] + 
       (-88 + 64/Nc^2 + 24*Nc^2)*G[{0, y^(-1), 0, y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 6*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{0, y^(-1), 1, -1}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), 1, 1}, b])/(b*Nc^2) - 
       (4*(8 - 9*Nc^2 + Nc^4)*G[{0, y^(-1), 1, -y^(-1)}, b])/Nc^2 + 
       (4*(1 + 4*b + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), 1, y^(-1)}, b])/
        (b*Nc^2) - (16*(4 - 5*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), -1}, b])/
        Nc^2 - (16*(4 - 5*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), 1}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), y^(-1)}, b])/Nc^2 - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b*(16 - 7*Nc^2) + b^2*(-2 + Nc^2))*
         G[{0, y^(-1), y^(-1), -1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + b*(-16 + 7*Nc^2))*
         G[{0, y^(-1), y^(-1), 1}, b])/(b*Nc^2) + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{0, y^(-1), y^(-1), -y^(-1)}, b])/Nc^2 + 
       24*(11 - 8/Nc^2 - 3*Nc^2)*G[{0, y^(-1), y^(-1), y^(-1)}, b] + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, -1, 0, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, -1, 0, y^(-1)}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -1, -y^(-1), -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -1, -y^(-1), 1}, b])/(b*Nc^2) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) - ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -1, y^(-1), -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -1, y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, -1, y^(-1), y^(-1)}, b])/
        (b*Nc^2) + (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, -1, y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, 1, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, 1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, -y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, -y^(-1), 1}, b])/(b*Nc^2) - 12*(-1 + Nc^2)*
        G[{1, 0, -y^(-1), -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 0, y^(-1), 1}, b])/(b*Nc^2) + 12*(-1 + Nc^2)*
        G[{1, 0, y^(-1), y^(-1)}, b] - (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, 1, 0, -y^(-1)}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, 1, 0, y^(-1)}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 1, -y^(-1), -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^2) + ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 1, y^(-1), -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, 1, y^(-1), 1}, b])/(b*Nc^2) - (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, 1, y^(-1), y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -1, -1}, b])/(b*Nc^2) + 2*(-1 + Nc^2)*
        G[{1, -y^(-1), -1, 1}, b] - (2*(-1 + Nc^2)*(-2 + Nc^2 + 3*b*Nc^2 + 
          b^2*(-2 + Nc^2))*G[{1, -y^(-1), -1, -y^(-1)}, b])/(b*Nc^2) + 
       2*(-1 + Nc^2)*G[{1, -y^(-1), -1, y^(-1)}, b] + 
       4*(-1 + Nc^2)*G[{1, -y^(-1), 0, -1}, b] + 4*(-1 + Nc^2)*
        G[{1, -y^(-1), 0, 1}, b] - 4*(-1 + Nc^2)*G[{1, -y^(-1), 0, -y^(-1)}, 
         b] - 4*(-1 + Nc^2)*G[{1, -y^(-1), 0, y^(-1)}, b] - 
       2*(-1 + Nc^2)*G[{1, -y^(-1), 1, -1}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), 1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), 1, -y^(-1)}, b])/(b*Nc^2) + 
       2*(-1 + Nc^2)*G[{1, -y^(-1), 1, y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, -y^(-1), -y^(-1), 1}, b])/(b*Nc^2) + 
       12*(-1 + Nc^2)*G[{1, -y^(-1), -y^(-1), -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), -1, -1}, b])/(b*Nc^2) - 2*(-1 + Nc^2)*
        G[{1, y^(-1), -1, 1}, b] - 2*(-1 + Nc^2)*G[{1, y^(-1), -1, -y^(-1)}, 
         b] + (2*(-1 + Nc^2)*(-2 + Nc^2 + 3*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), -1, y^(-1)}, b])/(b*Nc^2) - 
       4*(-1 + Nc^2)*G[{1, y^(-1), 0, -1}, b] - 4*(-1 + Nc^2)*
        G[{1, y^(-1), 0, 1}, b] + 4*(-1 + Nc^2)*G[{1, y^(-1), 0, -y^(-1)}, 
         b] + 4*(-1 + Nc^2)*G[{1, y^(-1), 0, y^(-1)}, b] + 
       2*(-1 + Nc^2)*G[{1, y^(-1), 1, -1}, b] + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), 1, 1}, b])/(b*Nc^2) - 2*(-1 + Nc^2)*
        G[{1, y^(-1), 1, -y^(-1)}, b] - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), 1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 4*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{1, y^(-1), y^(-1), 1}, b])/(b*Nc^2) - 12*(-1 + Nc^2)*
        G[{1, y^(-1), y^(-1), y^(-1)}, b] + 
       (3*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -1, -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -1, 1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 0, -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 0, 1}, b])/(b*Nc^2) + 32*(-1 + Nc^(-2))*
        G[{-y^(-1), -1, 0, -y^(-1)}, b] - (8*(4 - 5*Nc^2 + Nc^4)*
         G[{-y^(-1), -1, 0, y^(-1)}, b])/Nc^2 + 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, 1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*(-4 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, -y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 2*b*(4 + Nc^2))*
         G[{-y^(-1), -1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (32 - 32/Nc^2)*G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b] - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -1, y^(-1), -1}, b])/Nc^2 - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -1, y^(-1), 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -1, y^(-1), y^(-1)}, b])/Nc^2 - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, -1, -1}, b])/(b*Nc^2) + 8*(-1 + Nc^2)*
        G[{-y^(-1), 0, -1, 1}, b] + (4*(-1 + Nc^2)*(-2 + Nc^2 + 
          b^2*(-2 + Nc^2) - 2*b*(4 + Nc^2))*G[{-y^(-1), 0, -1, -y^(-1)}, b])/
        (b*Nc^2) - (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, -1, y^(-1)}, b])/
        Nc^2 + 8*(-1 + Nc^2)*G[{-y^(-1), 0, 1, -1}, b] + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, 1, 1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(4 + Nc^2))*
         G[{-y^(-1), 0, 1, -y^(-1)}, b])/(b*Nc^2) - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, 1, y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 2*b*(4 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), -1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(4 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), 1}, b])/(b*Nc^2) + 
       (128*(-1 + Nc^2)*G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, -y^(-1), y^(-1)}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, y^(-1), -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, y^(-1), 1}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 0, y^(-1), -y^(-1)}, b])/Nc^2 + 
       ((-1 + Nc^2)*(2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -1, -1}, b])/(b*Nc^2) - 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -1, 1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 0, -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 0, 1}, b])/(b*Nc^2) + 32*(-1 + Nc^(-2))*
        G[{-y^(-1), 1, 0, -y^(-1)}, b] - (8*(4 - 5*Nc^2 + Nc^4)*
         G[{-y^(-1), 1, 0, y^(-1)}, b])/Nc^2 + 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 1, -1}, b])/(b*Nc^2) - 
       (3*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, 1, -y^(-1)}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(4 + Nc^2))*
         G[{-y^(-1), 1, -y^(-1), -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*(-4 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, -y^(-1), 1}, b])/(b*Nc^2) + 
       (32 - 32/Nc^2)*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b] - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 1, y^(-1), -1}, b])/Nc^2 - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 1, y^(-1), 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), 1, y^(-1), y^(-1)}, b])/Nc^2 - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*(-8 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), -1, -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 2*b*(8 + Nc^2))*
         G[{-y^(-1), -y^(-1), -1, 1}, b])/(b*Nc^2) + 
       (64 - 64/Nc^2)*G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b] + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 0, -1}, b])/(b*Nc^2) - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 0, 1}, b])/(b*Nc^2) + 
       (64 - 64/Nc^2)*G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b] + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), 0, y^(-1)}, b])/Nc^2 - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(8 + Nc^2))*
         G[{-y^(-1), -y^(-1), 1, -1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*(-8 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{-y^(-1), -y^(-1), 1, 1}, b])/(b*Nc^2) + 
       (64 - 64/Nc^2)*G[{-y^(-1), -y^(-1), 1, -y^(-1)}, b] + 
       (96 - 96/Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), -1}, b] + 
       (96 - 96/Nc^2)*G[{-y^(-1), -y^(-1), -y^(-1), 1}, b] + 
       192*(-1 + Nc^(-2))*G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b] + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), y^(-1), -1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), y^(-1), 1}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), y^(-1), y^(-1)}, b])/
        Nc^2 - (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, -y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, y^(-1)}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, -y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -y^(-1), -1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -y^(-1), 1}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -y^(-1), y^(-1)}, b])/
        Nc^2 + (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), y^(-1), -1}, b])/
        Nc^2 + (8*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), y^(-1), 1}, b])/
        Nc^2 - (16*(4 - 5*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), y^(-1), -y^(-1)}, 
          b])/Nc^2 - (3*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, -1, -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, -1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, -1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 0, -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 0, 1}, b])/(b*Nc^2) - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -1, 0, -y^(-1)}, b])/Nc^2 + 
       (16*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), -1, 0, y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 1, -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 1, 1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, 1, y^(-1)}, b])/(b*Nc^2) - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -1, -y^(-1), -1}, b])/Nc^2 - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -1, -y^(-1), 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -1, -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*(-4 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*(8 - 6*Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, y^(-1), 1}, b])/(b*Nc^2) - 
       (16*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), -1, y^(-1), y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, -1, -1}, b])/(b*Nc^2) - 8*(-1 + Nc^2)*
        G[{y^(-1), 0, -1, 1}, b] - (8*(4 - 5*Nc^2 + Nc^4)*
         G[{y^(-1), 0, -1, -y^(-1)}, b])/Nc^2 - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b*(8 - 6*Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, -1, y^(-1)}, b])/(b*Nc^2) - 
       8*(-1 + Nc^2)*G[{y^(-1), 0, 1, -1}, b] - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, 1, 1}, b])/(b*Nc^2) - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 0, 1, -y^(-1)}, b])/Nc^2 + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + b*(-8 + 6*Nc^2))*
         G[{y^(-1), 0, 1, y^(-1)}, b])/(b*Nc^2) - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 0, -y^(-1), -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 0, -y^(-1), 1}, b])/Nc^2 + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 0, -y^(-1), y^(-1)}, b])/Nc^2 - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b*(8 - 6*Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), 0, y^(-1), -1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + b*(-8 + 6*Nc^2))*
         G[{y^(-1), 0, y^(-1), 1}, b])/(b*Nc^2) + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 0, y^(-1), -y^(-1)}, b])/Nc^2 - 
       (64*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 0, y^(-1), y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(2*b*Nc^2 + 3*(-2 + Nc^2) + 3*b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, -1, -1}, b])/(b*Nc^2) + 
       ((-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, -1, 1}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, -1, y^(-1)}, b])/(b*Nc^2) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 0, -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 0, 1}, b])/(b*Nc^2) - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 1, 0, -y^(-1)}, b])/Nc^2 + 
       (16*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 1, 0, y^(-1)}, b])/Nc^2 - 
       ((-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 1, -1}, b])/(b*Nc^2) + 
       (3*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 1, 1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, 1, y^(-1)}, b])/(b*Nc^2) - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 1, -y^(-1), -1}, b])/Nc^2 - 
       (4*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 1, -y^(-1), 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), 1, -y^(-1), -y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + b*(-8 + 6*Nc^2))*
         G[{y^(-1), 1, y^(-1), -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*(-4 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), 1, y^(-1), 1}, b])/(b*Nc^2) - 
       (16*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 1, y^(-1), y^(-1)}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, -y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, y^(-1)}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, -1}, b])/Nc^2 - 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, 1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, -y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -y^(-1), -1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -y^(-1), 1}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -y^(-1), y^(-1)}, b])/
        Nc^2 + (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), y^(-1), -1}, b])/
        Nc^2 + (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), y^(-1), 1}, b])/
        Nc^2 - (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), y^(-1), -y^(-1)}, 
          b])/Nc^2 + (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
          2*b*(-8 + 3*Nc^2))*G[{y^(-1), y^(-1), -1, -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 2*b*(-8 + 5*Nc^2))*
         G[{y^(-1), y^(-1), -1, 1}, b])/(b*Nc^2) - 
       (32*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -1, y^(-1)}, b])/Nc^2 - 
       (4*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), 0, -1}, b])/(b*Nc^2) + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*Nc^2 + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), 0, 1}, b])/(b*Nc^2) + 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), 0, -y^(-1)}, b])/Nc^2 - 
       (32*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), 0, y^(-1)}, b])/Nc^2 + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(-8 + 5*Nc^2))*
         G[{y^(-1), y^(-1), 1, -1}, b])/(b*Nc^2) - 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b*(16 - 6*Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), y^(-1), 1, 1}, b])/(b*Nc^2) - 
       (32*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), 1, y^(-1)}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -y^(-1), -1}, b])/Nc^2 + 
       (8*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -y^(-1), 1}, b])/Nc^2 - 
       (16*(4 - 5*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -y^(-1), -y^(-1)}, b])/
        Nc^2 - (48*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), y^(-1), -1}, b])/
        Nc^2 - (48*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), y^(-1), 1}, b])/
        Nc^2 + (96*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), y^(-1), y^(-1)}, 
          b])/Nc^2 - (2*(-1 + Nc^2)*G[{y^(-1), y^(-1)}, b]*
         (b*(L^2*(90 - 54*Nc^2) + 20*Nc*Nl + 6*L*(-6 - 2*Nc*Nl + 
              Nc^2*(17 + (3*I)*Pi)) + 3*Pi^2 + Nc^2*(-170 + 3*Pi^2)) + 
          (9*I)*Nc^2*Pi*(L - 4*Log[2]) + (9*I)*b^2*Nc^2*Pi*(L - 4*Log[2])))/
        (9*b*Nc^2) + (2*(-1 + Nc^2)*G[{-y^(-1), -y^(-1)}, b]*
         (b*(-18*L^2*(3 + Nc^2) + 20*Nc*Nl + 6*L*(-6 - 2*Nc*Nl + 
              Nc^2*(17 + (3*I)*Pi)) + 3*Pi^2 + Nc^2*(-170 + 3*Pi^2)) + 
          (9*I)*Nc^2*Pi*(L - 4*Log[2]) + (9*I)*b^2*Nc^2*Pi*(L - 4*Log[2])))/
        (9*b*Nc^2) - (2*(-1 + Nc^2)*G[{0, -y^(-1)}, b]*
         (b*(-18*L^2*(-1 + Nc^2) + 20*Nc*Nl + 6*L*(-6 - 2*Nc*Nl + 
              Nc^2*(17 + (3*I)*Pi)) + 3*Pi^2 + Nc^2*(-170 + 9*Pi^2)) + 
          (18*I)*Nc^2*Pi*(L - 3*Log[2]) + (18*I)*b^2*Nc^2*Pi*(L - 3*Log[2])))/
        (9*b*Nc^2) + (2*(-1 + Nc^2)*G[{0, y^(-1)}, b]*
         (b*(-18*L^2*(-1 + Nc^2) + 20*Nc*Nl + 6*L*(-6 - 2*Nc*Nl + 
              Nc^2*(17 + (3*I)*Pi)) + 3*Pi^2 + Nc^2*(-170 + 9*Pi^2)) + 
          (18*I)*Nc^2*Pi*(L - 3*Log[2]) + (18*I)*b^2*Nc^2*Pi*(L - 3*Log[2])))/
        (9*b*Nc^2) - ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*G[{-y^(-1), 0}, b]*
         (L - 2*Log[2]))/b + ((2*I)*(1 + b^2)*(-1 + Nc^2)*Pi*
         G[{y^(-1), 0}, b]*(L - 2*Log[2]))/b + 
       ((-1 + Nc^2)*G[{-y^(-1), 1}, b]*(9*L^2*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            b*(-2 + 4*Nc^2)) - 20*b*Nc*Nl - 3*b*Pi^2 + 
          3*L*(3*(-4 + Nc^2*(4 + I*Pi)) + 2*b*(6 + 2*Nc*Nl + 
              Nc^2*(-17 - (9*I)*Pi)) + (3*I)*b^2*Nc^2*Pi) + 
          Nc^2*(36 + b*(170 - 3*Pi^2 + (72*I)*Pi*Log[2]))))/(9*b*Nc^2) - 
       ((-1 + Nc^2)*G[{y^(-1), 1}, b]*(9*L^2*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            b*(-2 + 4*Nc^2)) - 20*b*Nc*Nl - 3*b*Pi^2 + 
          3*L*(3*(-4 + Nc^2*(4 + I*Pi)) + 2*b*(6 + 2*Nc*Nl + 
              Nc^2*(-17 - (9*I)*Pi)) + (3*I)*b^2*Nc^2*Pi) + 
          Nc^2*(36 + b*(170 - 3*Pi^2 + (72*I)*Pi*Log[2]))))/(9*b*Nc^2) + 
       ((-1 + Nc^2)*G[{-y^(-1), -1}, b]*(-9*L^2*(-2 + Nc^2 + b*(2 - 4*Nc^2) + 
            b^2*(-2 + Nc^2)) - 20*b*Nc*Nl - 3*b*Pi^2 + 
          3*L*(12 + 2*b*(6 + 2*Nc*Nl + Nc^2*(-17 + (3*I)*Pi)) + 
            (3*I)*b^2*Nc^2*Pi + (3*I)*Nc^2*(4*I + Pi)) - 
          Nc^2*(36 + b*(-170 + 3*Pi^2 + (72*I)*Pi*Log[2]))))/(9*b*Nc^2) + 
       ((-1 + Nc^2)*G[{y^(-1), -1}, b]*(9*L^2*(-2 + Nc^2 + b*(2 - 4*Nc^2) + 
            b^2*(-2 + Nc^2)) + 20*b*Nc*Nl + 3*b*Pi^2 + 
          3*L*(3*(-4 + Nc^2*(4 - I*Pi)) + 2*b*(-6 - 2*Nc*Nl + 
              Nc^2*(17 - (3*I)*Pi)) - (3*I)*b^2*Nc^2*Pi) + 
          Nc^2*(36 + b*(-170 + 3*Pi^2 + (72*I)*Pi*Log[2]))))/(9*b*Nc^2) + 
       ((-1 + Nc^2)*G[{-1, y^(-1)}, b]*(3*L^2*(-2 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-2 + Nc^2))*(-1 + b*y) - (6*I)*L*
           (-2*I + Nc^2*(2*I + (1 + b)^2*Pi))*(-1 + b*y) - 
          2*Nc^2*(6 + (6*I)*Pi*Log[2] - (6*I)*b^3*Pi*y*Log[2] - 
            b*Pi*(Pi + (6*I)*(-2 + y)*Log[2]) + b^2*(-6 + Pi^2*y - 
              (6*I)*Pi*(-1 + 2*y)*Log[2]))))/(3*b*Nc^2*(-1 + b*y)) + 
       ((-1 + Nc^2)*G[{1, -y^(-1)}, b]*(3*L^2*(-2 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-2 + Nc^2))*(1 + b*y) + (6*I)*L*
           (2*I + Nc^2*(-2*I + (-1 + b)^2*Pi))*(1 + b*y) + 
          2*Nc^2*(6 - (6*I)*Pi*Log[2] - (6*I)*b^3*Pi*y*Log[2] + 
            b*Pi*(Pi - (6*I)*(-2 + y)*Log[2]) + b^2*(-6 + Pi^2*y + 
              (6*I)*Pi*(-1 + 2*y)*Log[2]))))/(3*b*Nc^2*(1 + b*y)) - 
       ((-1 + Nc^2)*G[{-1, -y^(-1)}, b]*(3*L^2*(-2 + Nc^2 - 2*b*Nc^2 + 
            b^2*(-2 + Nc^2))*(1 + b*y) - (6*I)*L*(-2*I + 
            Nc^2*(2*I + (1 + b)^2*Pi))*(1 + b*y) - 
          2*Nc^2*(-6 - (6*I)*Pi*Log[2] - (6*I)*b^3*Pi*y*Log[2] + 
            b*Pi*(Pi - (6*I)*(2 + y)*Log[2]) + b^2*(6 + Pi^2*y - 
              (6*I)*Pi*(Log[2] + 2*y*Log[2])))))/(3*b*Nc^2*(1 + b*y)) - 
       ((-1 + Nc^2)*G[{1, y^(-1)}, b]*(3*L^2*(-2 + Nc^2 + 2*b*Nc^2 + 
            b^2*(-2 + Nc^2))*(-1 + b*y) + (6*I)*L*
           (2*I + Nc^2*(-2*I + (-1 + b)^2*Pi))*(-1 + b*y) + 
          2*Nc^2*(-6 + (6*I)*Pi*Log[2] - (6*I)*b^3*Pi*y*Log[2] - 
            b*Pi*(Pi + (6*I)*(2 + y)*Log[2]) + b^2*(6 + Pi^2*y + 
              (6*I)*Pi*(Log[2] + 2*y*Log[2])))))/(3*b*Nc^2*(-1 + b*y)) + 
       ((-1 + Nc^2)*G[{-y^(-1)}, b]*((27*I)*Nc^2*Pi*(L^2 + Pi^2 - 
            8*L*Log[2] + 8*Log[2]^2) + (27*I)*b^2*Nc^2*Pi*
           (L^2 + Pi^2 - 8*L*Log[2] + 8*Log[2]^2) + 
          2*b*(-54*L^3*(-1 + Nc^2) + 9*L^2*(-12 - 2*Nc*Nl + Nc^2*(23 + 
                (3*I)*Pi)) + L*(60*Nc*Nl + 9*Pi^2 + Nc^2*(-402 + 9*Pi^2)) + 
            Nc*(-56*Nl + Nc*(404 + 18*Pi^2 - (9*I)*Pi^3 - 270*Zeta[3])))))/
        (54*b*Nc^2) + ((-1 + Nc^2)*G[{y^(-1)}, b]*
         ((-27*I)*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 8*Log[2]^2) - 
          (27*I)*b^2*Nc^2*Pi*(L^2 + Pi^2 - 8*L*Log[2] + 8*Log[2]^2) + 
          2*b*(54*L^3*(-1 + Nc^2) + 9*L^2*(12 + 2*Nc*Nl + Nc^2*(-23 - 
                (3*I)*Pi)) - 3*L*(20*Nc*Nl + 3*Pi^2 + Nc^2*(-134 + 3*Pi^2)) + 
            Nc*(56*Nl + Nc*(-404 - 18*Pi^2 + (9*I)*Pi^3 + 270*Zeta[3])))))/
        (54*b*Nc^2), -L^2/(2*Nc^3) + L^3/(2*Nc^3) - L^4/(8*Nc^3) + 
       1051/(162*Nc) - (349*L)/(54*Nc) + (77*L^2)/(18*Nc) - 
       (65*L^3)/(36*Nc) + (3*L^4)/(8*Nc) - (1051*Nc)/81 + (349*L*Nc)/27 - 
       (127*L^2*Nc)/18 + (19*L^3*Nc)/9 - (3*L^4*Nc)/8 + (1051*Nc^3)/162 - 
       (349*L*Nc^3)/54 + (59*L^2*Nc^3)/18 - (29*L^3*Nc^3)/36 + (L^4*Nc^3)/8 + 
       (166*Nl)/81 - (58*L*Nl)/27 + (8*L^2*Nl)/9 - (L^3*Nl)/9 - 
       (83*Nl)/(81*Nc^2) + (29*L*Nl)/(27*Nc^2) - (4*L^2*Nl)/(9*Nc^2) + 
       (L^3*Nl)/(18*Nc^2) - (83*Nc^2*Nl)/81 + (29*L*Nc^2*Nl)/27 - 
       (4*L^2*Nc^2*Nl)/9 + (L^3*Nc^2*Nl)/18 + (L*Pi^2)/(12*Nc^3) - 
       (L^2*Pi^2)/(24*Nc^3) - (77*Pi^2)/(432*Nc) + Pi^2/(2*b*Nc) + 
       (b*Pi^2)/(2*Nc) - (11*L*Pi^2)/(12*Nc) + (L*Pi^2)/(2*b*Nc) + 
       (b*L*Pi^2)/(2*Nc) + (L^2*Pi^2)/(24*Nc) - (175*Nc*Pi^2)/216 - 
       (Nc*Pi^2)/(2*b) - (b*Nc*Pi^2)/2 + (3*L*Nc*Pi^2)/4 - 
       (L*Nc*Pi^2)/(2*b) - (b*L*Nc*Pi^2)/2 + (L^2*Nc*Pi^2)/24 + 
       (427*Nc^3*Pi^2)/432 + (L*Nc^3*Pi^2)/12 - (L^2*Nc^3*Pi^2)/24 + 
       (5*Nl*Pi^2)/108 - (5*Nl*Pi^2)/(216*Nc^2) - (5*Nc^2*Nl*Pi^2)/216 - 
       Pi^4/(288*Nc^3) - Pi^4/(32*Nc) + (79*Nc*Pi^4)/1440 - 
       (29*Nc^3*Pi^4)/1440 + ((1 + b^2)*(-1 + Nc^2)*Pi^2*G[{0}, b])/
        (2*b*Nc) + ((-1 + Nc^2)*(18*L^2*(1 + b + b^4 + 3*b*Nc^2 + 
            b^3*(1 + 3*Nc^2) + 2*b^2*(1 + Nc^2 + Nc^4))*(-1 + b^2*y^2) + 
          4*b*(-1 + 5*b^2)*Nc*Nl*(-1 + b^2*y^2) + 8*b*(3 + 5*b)*Nc^3*Nl*
           (-1 + b^2*y^2) + 6*L*(-12*(-1 + Nc^2) + 
            b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) - b*(6 - 29*Nc^2 + 24*Nc^4 + 
              2*Nc*Nl) + 2*b^2*(6 - 24*Nc^2 + 17*Nc^4 - 2*Nc^3*Nl))*
           (-1 + b^2*y^2) + 3*(24 + b*Pi^2 + b^3*Pi^2)*(-1 + b^2*y^2) + 
          2*Nc^4*(1 + b*y)*(-18 + b^2*(116 - 9*Pi^2 - 66*y) + 
            6*b*(23 + 3*y) + b^3*(-72 + (-116 + 9*Pi^2)*y)) + 
          Nc^2*(180 - 48*Pi^2 + b*(2 - 33*Pi^2) + 48*b^6*Pi^2*y^2 + 
            b^5*(-134 + 33*Pi^2)*y^2 + b^3*(-2*(-67 + y^2) + 33*Pi^2*(-1 + 
                y^2)) + 6*b^2*(-6*(1 + 16*y + 5*y^2) + Pi^2*(-17 + 8*y^2)) + 
            6*b^4*(6*y*(16 + y) + Pi^2*(-8 + 17*y^2))))*G[{-1, -1}, b])/
        (72*b^2*Nc^3*(-1 + b^2*y^2)) - ((1 + b^2)^2*(-1 + Nc^2)*Pi^2*
         G[{-1, 0}, b])/(4*b^2*Nc) - 
       ((-1 + Nc^2)*(18*L^2*(1 + b + b^4 - b*Nc^2 - b^3*(-1 + Nc^2) + 
            b^2*(2 + 2*Nc^2 - 6*Nc^4)) + 4*b*(-1 + 5*b^2)*Nc*Nl + 
          8*b*(3 + 5*b)*Nc^3*Nl + 6*L*(-12*(-1 + Nc^2) + 
            b*(-6 + 5*Nc^2 - 2*Nc*Nl) + b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) + 
            2*b^2*(6 - 24*Nc^2 + 17*Nc^4 - 2*Nc^3*Nl)) + 
          3*(24 + b*Pi^2 + b^3*Pi^2) + 2*Nc^4*(18 - 66*b + 
            b^2*(-116 + 9*Pi^2)) + Nc^2*(12*b^4*Pi^2 + 12*(-15 + Pi^2) + 
            6*b^2*(6 + 5*Pi^2) + b^3*(-134 + 33*Pi^2) + b*(-2 + 33*Pi^2)))*
         G[{-1, 1}, b])/(72*b^2*Nc^3) - 
       ((-1 + Nc^2)*(-24*L*(-1 + Nc^2)*(1 + b*y) + 
          12*L^2*(1 + b^2 + 2*b*Nc^2)*(1 + b*y) - 
          Nc^2*(24 + b*(-4 + Nc^2)*Pi^2 + b^2*(-24 + (-4 + Nc^2)*Pi^2*y)))*
         G[{-1, -y^(-1)}, b])/(6*b*Nc^3*(1 + b*y)) - 
       ((-1 + Nc^2)*(6*L^2*(-2 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*(-1 + b*y) - 
          12*L*(2 - 3*Nc^2 + Nc^4)*(-1 + b*y) + Nc^2*(12*(-2 + Nc^2) - 
            b*(-4 + Nc^2)*Pi^2 + b^2*(24 - 4*Pi^2*y + Nc^2*(-12 + Pi^2*y))))*
         G[{-1, y^(-1)}, b])/(6*b*Nc^3*(-1 + b*y)) - 
       ((-1 + Nc^2)*(-18*Nc^2*Pi^2 + b*(132*Nc^4 + 18*L^2*(-1 + Nc^2) + 
            4*Nc*Nl - 24*Nc^3*Nl + L*(36 - 66*Nc^2 + 12*Nc*Nl) - 3*Pi^2 + 
            Nc^2*(38 + 15*Pi^2)) + 18*b^6*Nc^2*Pi^2*y^2 + 
          b^5*(-18*L^2*(-1 + Nc^2) + 20*Nc*Nl + 6*L*(-6 + 11*Nc^2 - 
              2*Nc*Nl) + 3*Pi^2 - 5*Nc^2*(34 + 3*Pi^2))*y^2 + 
          2*b^2*Nc^2*(18*L^2*(-1 + Nc^2) - 20*Nc*Nl - 
            6*L*(-6 + 17*Nc^2 - 2*Nc*Nl) - 144*y + Nc^2*(170 - 3*Pi^2 + 
              36*y) + 3*Pi^2*(-7 + 3*y^2)) + 2*b^4*Nc^2*
           (3*Pi^2*(-3 + (7 + Nc^2)*y^2) - 2*y*(2*(-5 + 3*L)*Nc*Nl*y - 
              9*(8 - 2*L*y + L^2*y) + Nc^2*(18 + (85 - 51*L + 9*L^2)*y))) - 
          b^3*(-24*Nc^3*Nl*y^2 + 18*L^2*(-1 + Nc^2)*(-1 + y^2) - 
            6*L*(-6 + 11*Nc^2 - 2*Nc*Nl)*(-1 + y^2) - 3*Pi^2*(-1 + y^2) + 
            4*Nc*Nl*(5 + y^2) + 12*Nc^4*(6 + 5*y^2) + 
            Nc^2*(-170 + 38*y^2 + 15*Pi^2*(-1 + y^2))))*G[{0, -1}, b])/
        (36*b^2*Nc^3*(-1 + b^2*y^2)) + 
       ((-1 + Nc^2)*(-18*Nc^2*Pi^2 + b*(132*Nc^4 + 18*L^2*(-1 + Nc^2) + 
            4*Nc*Nl - 24*Nc^3*Nl + L*(36 - 66*Nc^2 + 12*Nc*Nl) - 3*Pi^2 + 
            Nc^2*(38 + 15*Pi^2)) + 18*b^6*Nc^2*Pi^2*y^2 + 
          b^5*(-18*L^2*(-1 + Nc^2) + 20*Nc*Nl + 6*L*(-6 + 11*Nc^2 - 
              2*Nc*Nl) + 3*Pi^2 - 5*Nc^2*(34 + 3*Pi^2))*y^2 + 
          2*b^2*Nc^2*(-18*L^2*(-1 + Nc^2) + 20*Nc*Nl + 
            6*L*(-6 + 17*Nc^2 - 2*Nc*Nl) - 144*y + Nc^2*(-170 + 3*Pi^2 + 
              36*y) + 3*Pi^2*(-5 + 3*y^2)) + 2*b^4*Nc^2*
           (-3*Pi^2*(3 + (-5 + Nc^2)*y^2) + 2*y*(72 + 18*L*y - 9*L^2*y + 
              2*(-5 + 3*L)*Nc*Nl*y + Nc^2*(-18 + (85 - 51*L + 9*L^2)*y))) - 
          b^3*(-24*Nc^3*Nl*y^2 + 18*L^2*(-1 + Nc^2)*(-1 + y^2) - 
            6*L*(-6 + 11*Nc^2 - 2*Nc*Nl)*(-1 + y^2) - 3*Pi^2*(-1 + y^2) + 
            4*Nc*Nl*(5 + y^2) + 12*Nc^4*(6 + 5*y^2) + 
            Nc^2*(-170 + 38*y^2 + 15*Pi^2*(-1 + y^2))))*G[{0, 1}, b])/
        (36*b^2*Nc^3*(-1 + b^2*y^2)) - 
       ((-1 + Nc^2)*(36*L^2*(-1 + Nc^2) - 40*Nc*Nl + 
          L*(72 - 204*Nc^2 + 24*Nc*Nl) - 6*Pi^2 + 3*Nc^4*Pi^2 + 
          Nc^2*(340 - 18*Pi^2))*G[{0, -y^(-1)}, b])/(9*Nc^3) - 
       ((-1 + Nc^2)*(18*L^2*(2 - 3*Nc^2 + Nc^4) + 40*Nc*Nl - 20*Nc^3*Nl - 
          6*L*(-2 + Nc^2)*(-6 + 17*Nc^2 - 2*Nc*Nl) + 6*Pi^2 + 
          Nc^4*(170 - 6*Pi^2) + 5*Nc^2*(-68 + 3*Pi^2))*G[{0, y^(-1)}, b])/
        (9*Nc^3) - ((-1 + Nc^2)*(18*L^2*(1 + b^4 + b*(-1 + Nc^2) + 
            b^3*(-1 + Nc^2) + b^2*(2 + 2*Nc^2 - 6*Nc^4)) + 
          4*b*(1 - 5*b^2)*Nc*Nl + 8*b*(-3 + 5*b)*Nc^3*Nl - 
          6*L*(12*(-1 + Nc^2) + b*(-6 + 5*Nc^2 - 2*Nc*Nl) + 
            b^3*(-6 + 5*Nc^2 - 2*Nc*Nl) + b^2*(-12 + 48*Nc^2 - 34*Nc^4 + 
              4*Nc^3*Nl)) - 3*(-24 + b*Pi^2 + b^3*Pi^2) + 
          2*Nc^4*(18 + 66*b + b^2*(-116 + 9*Pi^2)) + 
          Nc^2*(12*b^4*Pi^2 + 12*(-15 + Pi^2) + 6*b^2*(6 + 5*Pi^2) + 
            b*(2 + 39*Pi^2) + b^3*(134 + 39*Pi^2)))*G[{1, -1}, b])/
        (72*b^2*Nc^3) + ((1 + b^2)^2*(-1 + Nc^2)*Pi^2*G[{1, 0}, b])/
        (4*b^2*Nc) + ((-1 + Nc^2)*(18*L^2*(1 + b^4 - b*(1 + 3*Nc^2) - 
            b^3*(1 + 3*Nc^2) + 2*b^2*(1 + Nc^2 + Nc^4))*(-1 + b^2*y^2) - 
          4*b*(-1 + 5*b^2)*Nc*Nl*(-1 + b^2*y^2) + 8*b*(-3 + 5*b)*Nc^3*Nl*
           (-1 + b^2*y^2) - 6*L*(12*(-1 + Nc^2) + b^3*(-6 + 5*Nc^2 - 
              2*Nc*Nl) - b*(6 - 29*Nc^2 + 24*Nc^4 + 2*Nc*Nl) + 
            b^2*(-12 + 48*Nc^2 - 34*Nc^4 + 4*Nc^3*Nl))*(-1 + b^2*y^2) - 
          3*(-24 + b*Pi^2 + b^3*Pi^2)*(-1 + b^2*y^2) + 2*Nc^4*(1 + b*y)*
           (-18 + 6*b*(-23 + 3*y) + b^2*(116 - 9*Pi^2 + 66*y) + 
            b^3*(72 + (-116 + 9*Pi^2)*y)) + Nc^2*(180 + 24*Pi^2 - 
            b*(2 + 39*Pi^2) - 24*b^6*Pi^2*y^2 + b^5*(134 + 39*Pi^2)*y^2 + 
            b^3*(2*(-67 + y^2) + 39*Pi^2*(-1 + y^2)) - 
            6*b^2*(6 - 96*y + 30*y^2 + Pi^2*(-7 + 4*y^2)) - 
            6*b^4*(-6*(-16 + y)*y + Pi^2*(-4 + 7*y^2))))*G[{1, 1}, b])/
        (72*b^2*Nc^3*(-1 + b^2*y^2)) + 
       ((-1 + Nc^2)*(-24*L*(-1 + Nc^2)*(1 + b*y) + 
          12*L^2*(1 + b^2 - 2*b*Nc^2)*(1 + b*y) + 
          Nc^2*(-24 + b*(-4 + Nc^2)*Pi^2 + b^2*(24 + (-4 + Nc^2)*Pi^2*y)))*
         G[{1, -y^(-1)}, b])/(6*b*Nc^3*(1 + b*y)) + 
       ((-1 + Nc^2)*(6*L^2*(-2 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*(-1 + b*y) - 
          12*L*(2 - 3*Nc^2 + Nc^4)*(-1 + b*y) + Nc^2*(12*(-2 + Nc^2) + 
            b*(-4 + Nc^2)*Pi^2 + b^2*(4*(6 + Pi^2*y) - Nc^2*(12 + Pi^2*y))))*
         G[{1, y^(-1)}, b])/(6*b*Nc^3*(-1 + b*y)) - 
       ((-1 + Nc^2)*(18*L^2*(1 + b^2 + b*(-1 + 3*Nc^2)) - 20*b*Nc*Nl - 
          6*L*(6*(-1 + Nc^2) + b*(-6 + 17*Nc^2 - 2*Nc*Nl)) - 3*b*Pi^2 + 
          Nc^2*(-36 + 170*b - 3*b*Pi^2))*G[{-y^(-1), -1}, b])/(9*b*Nc^3) + 
       ((-1 + Nc^2)*(18*L^2*(1 + b + b^2 - 3*b*Nc^2) + 20*b*Nc*Nl + 
          6*L*(6 - 6*Nc^2 + b*(-6 + 17*Nc^2 - 2*Nc*Nl)) + 3*b*Pi^2 + 
          Nc^2*(-36 - 170*b + 3*b*Pi^2))*G[{-y^(-1), 1}, b])/(9*b*Nc^3) - 
       (2*(-1 + Nc^2)*(-36*L^2*(1 + Nc^2) + 20*Nc*Nl + 
          6*L*(-6 + 17*Nc^2 - 2*Nc*Nl) + 3*Pi^2 + Nc^2*(-170 + 3*Pi^2))*
         G[{-y^(-1), -y^(-1)}, b])/(9*Nc^3) + 
       (4*L^2*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1)}, b])/Nc^3 - 
       ((2 - 3*Nc^2 + Nc^4)*(18*L^2*(1 + b^2 + b*(-1 + 3*Nc^2)) - 
          20*b*Nc*Nl - 6*L*(6*(-1 + Nc^2) + b*(-6 + 17*Nc^2 - 2*Nc*Nl)) - 
          3*b*Pi^2 + Nc^2*(-36 + 170*b - 3*b*Pi^2))*G[{y^(-1), -1}, b])/
        (18*b*Nc^3) + ((2 - 3*Nc^2 + Nc^4)*(18*L^2*(1 + b + b^2 - 3*b*Nc^2) + 
          20*b*Nc*Nl + 6*L*(6 - 6*Nc^2 + b*(-6 + 17*Nc^2 - 2*Nc*Nl)) + 
          3*b*Pi^2 + Nc^2*(-36 - 170*b + 3*b*Pi^2))*G[{y^(-1), 1}, b])/
        (18*b*Nc^3) + (4*L^2*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1)}, b])/
        Nc^3 + ((-1 + Nc^2)*(18*L^2*(8 - 9*Nc^2 + 3*Nc^4) - 
          6*L*(-2 + Nc^2)*(-6 + 17*Nc^2 - 2*Nc*Nl) - (-2 + Nc^2)*
           (20*Nc*Nl + 3*Pi^2 + Nc^2*(-170 + 3*Pi^2)))*G[{y^(-1), y^(-1)}, 
          b])/(9*Nc^3) + ((-1 + Nc^2)*(3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + b^3*Nc*((35 + 48*L)*Nc - 2*Nl) + 
          b*Nc*((23 + 48*L)*Nc - 24*Nc^3 - 2*Nl) + 
          2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + 3*L*(3 + 2*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, -1, -1}, b])/(12*b^2*Nc^3) - 
       ((-1 + Nc^2)*(3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + b^3*Nc*((35 + 36*L)*Nc - 2*Nl) + 
          b*Nc*((23 + 36*L)*Nc - 24*Nc^3 - 2*Nl) + 
          2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + L*(9 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, -1, 1}, b])/(12*b^2*Nc^3) - 
       (2*L*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -1, -y^(-1)}, b])/
        (b*Nc^3) - (L*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, -1, y^(-1)}, b])/(b*Nc^3) - 
       ((-1 + Nc^2)*(3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b^3*Nc*((-1 + 12*L)*Nc - 2*Nl) + b*Nc*((11 + 12*L)*Nc - 6*Nc^3 - 
            2*Nl) + 2*b^2*(3 - 21*Nc^2 + 11*Nc^4 + 3*L*(1 + Nc^2 + 2*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, 0, -1}, b])/(6*b^2*Nc^3) + 
       ((-1 + Nc^2)*(3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b*Nc*(-13*Nc + 6*Nc^3 - 2*Nl) - b^3*Nc*(Nc + 2*Nl) + 
          b^2*(6 - 42*Nc^2 + 22*Nc^4 + 6*L*(1 + Nc^2 - 2*Nc^4) - 4*Nc^3*Nl))*
         G[{-1, 0, 1}, b])/(6*b^2*Nc^3) + 
       (4*(-1 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, 0, -y^(-1)}, b])/(b*Nc^3) + 
       (2*(2 - 3*Nc^2 + Nc^4)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, 0, y^(-1)}, b])/(b*Nc^3) - 
       ((-1 + Nc^2)*(3*(2 + L - 8*Nc^2 - 2*L*Nc^2) - 
          3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + b^3*Nc*((25 + 24*L)*Nc + 2*Nl) + 
          b*Nc*((13 + 24*L)*Nc - 24*Nc^3 + 2*Nl) + 
          2*b^2*(3 + 36*Nc^2 - 11*Nc^4 + L*(3 - 6*Nc^2 + 6*Nc^4) + 
            2*Nc^3*Nl))*G[{-1, 1, -1}, b])/(12*b^2*Nc^3) - 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 6*Nc^2) + 
          3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + b*Nc*(-((13 + 12*L)*Nc) + 
            24*Nc^3 - 2*Nl) - b^3*Nc*((25 + 12*L)*Nc + 2*Nl) + 
          2*b^2*(-3 - 36*Nc^2 + 11*Nc^4 + L*(-3 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{-1, 1, 1}, b])/(12*b^2*Nc^3) + 
       (2*L*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, -y^(-1)}, b])/
        (b*Nc^3) + (L*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, 1, y^(-1)}, b])/(b*Nc^3) - (2*(-1 + Nc^2)*(-2 + (1 + b)*Nc^2)*
         G[{-1, -y^(-1), -1}, b])/(b*Nc^3) + 
       (2*(-1 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, -y^(-1), 1}, b])/(b*Nc^3) - 
       (4*(-1 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, -y^(-1), -y^(-1)}, b])/(b*Nc^3) - 
       ((-2 + (1 + b)*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, y^(-1), -1}, b])/
        (b*Nc^3) + ((2 - 3*Nc^2 + Nc^4)*(2 + (-1 + b)*Nc^2 + 
          2*L*(1 + b^2 + 2*b*Nc^2))*G[{-1, y^(-1), 1}, b])/(b*Nc^3) - 
       (2*(2 - 3*Nc^2 + Nc^4)*(2 - Nc^2 + L*(1 + b^2 + 2*b*Nc^2))*
         G[{-1, y^(-1), y^(-1)}, b])/(b*Nc^3) - 
       ((-1 + Nc^2)*(6*b^4*L + 6*(2 + L - 2*Nc^2) + 
          b^3*Nc*((-1 + 24*L)*Nc - 2*Nl) + b*Nc*((23 + 24*L)*Nc - 12*Nc^3 - 
            2*Nl) + 2*b^2*(6 - 6*Nc^2 + 11*Nc^4 + 6*L*(1 + 2*Nc^4) - 
            2*Nc^3*Nl))*G[{0, -1, -1}, b])/(6*b^2*Nc^3) - 
       ((-1 + Nc^2)*(-6*b^4*L - 6*(2 + L - 2*Nc^2) + b*Nc*(Nc + 2*Nl) + 
          b^3*Nc*(Nc + 2*Nl) + 2*b^2*(-6 + 6*Nc^2 - 17*Nc^4 + 
            6*L*(-1 + 2*Nc^4) + 2*Nc^3*Nl))*G[{0, -1, 1}, b])/(6*b^2*Nc^3) + 
       (4*(-1 + Nc^2)*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{0, -1, -y^(-1)}, b])/(b*Nc^3) + 
       (2*(2 - 3*Nc^2 + Nc^4)*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 + 2*b*Nc^2))*
         G[{0, -1, y^(-1)}, b])/(b*Nc^3) + 
       (2*(-1 + Nc^2)*((1 + b^2)*Nc + 11*b*Nc^3 - (1 + b^2)*Nl - 2*b*Nc^2*Nl)*
         G[{0, 0, -1}, b])/(3*b*Nc^2) + 
       (2*(-1 + Nc^2)*(-((1 + b^2)*Nc) + 11*b*Nc^3 + (1 + b^2)*Nl - 
          2*b*Nc^2*Nl)*G[{0, 0, 1}, b])/(3*b*Nc^2) - 
       (8*(-1 + Nc^2)*(11*Nc - 2*Nl)*G[{0, 0, -y^(-1)}, b])/(3*Nc^2) - 
       (4*(2 - 3*Nc^2 + Nc^4)*(11*Nc - 2*Nl)*G[{0, 0, y^(-1)}, b])/(3*Nc^2) + 
       ((-1 + Nc^2)*(6*b^4*L + 6*(2 + L - 2*Nc^2) + b*Nc*(Nc + 2*Nl) + 
          b^3*Nc*(Nc + 2*Nl) - 2*b^2*(-6 + 6*Nc^2 - 17*Nc^4 + 
            6*L*(-1 + 2*Nc^4) + 2*Nc^3*Nl))*G[{0, 1, -1}, b])/(6*b^2*Nc^3) - 
       ((-1 + Nc^2)*(6*b^4*L + 6*(2 + L - 2*Nc^2) + 
          b^3*Nc*(Nc - 24*L*Nc + 2*Nl) + b*Nc*(-((23 + 24*L)*Nc) + 12*Nc^3 + 
            2*Nl) + 2*b^2*(6 - 6*Nc^2 + 11*Nc^4 + 6*L*(1 + 2*Nc^4) - 
            2*Nc^3*Nl))*G[{0, 1, 1}, b])/(6*b^2*Nc^3) - 
       (4*(-1 + Nc^2)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{0, 1, -y^(-1)}, b])/(b*Nc^3) - 
       (2*(2 - 3*Nc^2 + Nc^4)*(2 + (-1 + b)*Nc^2 + 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{0, 1, y^(-1)}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 6*L*(1 + b^2 + 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{0, -y^(-1), -1}, b])/(3*b*Nc^3) - 
       (4*(-1 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 6*L*(1 + b^2 - 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{0, -y^(-1), 1}, b])/(3*b*Nc^3) - 
       (16*(-1 + Nc^2)*(3*L*(3 + Nc^2) + Nc*(-7*Nc + Nl))*
         G[{0, -y^(-1), -y^(-1)}, b])/(3*Nc^3) - 
       (16*L*(3 - 4*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1)}, b])/Nc^3 + 
       (2*(2 - 3*Nc^2 + Nc^4)*(6 - (3 + 14*b)*Nc^2 + 
          6*L*(1 + b^2 + 2*b*Nc^2) + 2*b*Nc*Nl)*G[{0, y^(-1), -1}, b])/
        (3*b*Nc^3) - (2*(2 - 3*Nc^2 + Nc^4)*(6 + (-3 + 14*b)*Nc^2 + 
          6*L*(1 + b^2 - 2*b*Nc^2) - 2*b*Nc*Nl)*G[{0, y^(-1), 1}, b])/
        (3*b*Nc^3) - (16*L*(3 - 4*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1)}, b])/
        Nc^3 - (8*(-1 + Nc^2)*(6*L*(3 - 3*Nc^2 + Nc^4) - 
          Nc*(-2 + Nc^2)*(7*Nc - Nl))*G[{0, y^(-1), y^(-1)}, b])/(3*Nc^3) - 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 6*Nc^2) + 
          3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + b^3*Nc*((25 + 12*L)*Nc + 2*Nl) + 
          b*Nc*((13 + 12*L)*Nc - 24*Nc^3 + 2*Nl) + 
          2*b^2*(-3 - 36*Nc^2 + 11*Nc^4 + L*(-3 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{1, -1, -1}, b])/(12*b^2*Nc^3) + 
       ((-1 + Nc^2)*(-6 + 24*Nc^2 + L*(-3 + 6*Nc^2) + 
          3*b^4*(4*Nc^2 + L*(-1 + 2*Nc^2)) + b^3*Nc*((25 + 24*L)*Nc + 2*Nl) + 
          b*Nc*((13 + 24*L)*Nc - 24*Nc^3 + 2*Nl) - 
          2*b^2*(3 + 36*Nc^2 - 11*Nc^4 + L*(3 - 6*Nc^2 + 6*Nc^4) + 
            2*Nc^3*Nl))*G[{1, -1, 1}, b])/(12*b^2*Nc^3) - 
       (2*L*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, -y^(-1)}, b])/
        (b*Nc^3) - (L*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, -1, y^(-1)}, b])/(b*Nc^3) + 
       ((-1 + Nc^2)*(3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b^3*Nc*(Nc + 2*Nl) + b*Nc*(13*Nc - 6*Nc^3 + 2*Nl) + 
          b^2*(6 - 42*Nc^2 + 22*Nc^4 + 6*L*(1 + Nc^2 - 2*Nc^4) - 4*Nc^3*Nl))*
         G[{1, 0, -1}, b])/(6*b^2*Nc^3) - 
       ((-1 + Nc^2)*(3*(2 + L + L*Nc^2) + 3*b^4*(L + 2*Nc^2 + L*Nc^2) + 
          b^3*Nc*(Nc - 12*L*Nc + 2*Nl) + b*Nc*(-((11 + 12*L)*Nc) + 6*Nc^3 + 
            2*Nl) + 2*b^2*(3 - 21*Nc^2 + 11*Nc^4 + 3*L*(1 + Nc^2 + 2*Nc^4) - 
            2*Nc^3*Nl))*G[{1, 0, 1}, b])/(6*b^2*Nc^3) - 
       (4*(-1 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, 0, -y^(-1)}, b])/(b*Nc^3) - 
       (2*(2 - 3*Nc^2 + Nc^4)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, 0, y^(-1)}, b])/(b*Nc^3) - 
       ((-1 + Nc^2)*(3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + b^3*Nc*(-((35 + 36*L)*Nc) + 
            2*Nl) + b*Nc*(-((23 + 36*L)*Nc) + 24*Nc^3 + 2*Nl) + 
          2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + L*(9 + 6*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{1, 1, -1}, b])/(12*b^2*Nc^3) + 
       ((-1 + Nc^2)*(3*(6 - 8*Nc^2 + L*(3 + 2*Nc^2)) + 
          3*b^4*(4*Nc^2 + L*(3 + 2*Nc^2)) + b^3*Nc*(-((35 + 48*L)*Nc) + 
            2*Nl) + b*Nc*(-((23 + 48*L)*Nc) + 24*Nc^3 + 2*Nl) + 
          2*b^2*(9 - 12*Nc^2 + 17*Nc^4 + 3*L*(3 + 2*Nc^2 + 6*Nc^4) - 
            2*Nc^3*Nl))*G[{1, 1, 1}, b])/(12*b^2*Nc^3) + 
       (2*L*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, 1, -y^(-1)}, b])/
        (b*Nc^3) + (L*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, 1, y^(-1)}, b])/(b*Nc^3) + 
       (2*(-1 + Nc^2)*(-2 + (1 + b)*Nc^2 - 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, -y^(-1), -1}, b])/(b*Nc^3) - 
       (2*(-1 + Nc^2)*(2 + (-1 + b)*Nc^2)*G[{1, -y^(-1), 1}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, -y^(-1), -y^(-1)}, b])/(b*Nc^3) - 
       ((2 - 3*Nc^2 + Nc^4)*(2 - (1 + b)*Nc^2 + 2*L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, y^(-1), -1}, b])/(b*Nc^3) - 
       ((2 + (-1 + b)*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, y^(-1), 1}, b])/
        (b*Nc^3) + (2*(2 - 3*Nc^2 + Nc^4)*(2 - Nc^2 + L*(1 + b^2 - 2*b*Nc^2))*
         G[{1, y^(-1), y^(-1)}, b])/(b*Nc^3) + 
       (2*(-1 + Nc^2)*(12 + (-6 + 8*b)*Nc^2 + 3*L*(1 + b^2 + 2*b*Nc^2) - 
          2*b*Nc*Nl)*G[{-y^(-1), -1, -1}, b])/(3*b*Nc^3) + 
       ((-1 + Nc^2)*(6*L*(1 + b^2 + 6*b*Nc^2) + b*Nc*(-16*Nc - 3*Nc^3 + 
            4*Nl))*G[{-y^(-1), -1, 1}, b])/(3*b*Nc^3) - 
       (2*(-1 + Nc^2)*(4 - (2 + b)*Nc^2 + 2*L*(1 + b^2 + 3*b*(1 + Nc^2)))*
         G[{-y^(-1), -1, -y^(-1)}, b])/(b*Nc^3) + 
       ((-1 + Nc^2)*(-4*L*(-3 + Nc^2) + Nc^2*(-2 + Nc^2))*
         G[{-y^(-1), -1, y^(-1)}, b])/Nc^3 + 
       ((-1 + Nc^2)*(12*L*(1 + b^2 + 2*b*Nc^2) + b*Nc*(-56*Nc + 3*Nc^3 + 
            8*Nl))*G[{-y^(-1), 0, -1}, b])/(3*b*Nc^3) + 
       ((-1 + Nc^2)*(-12*L*(1 + b^2 - 2*b*Nc^2) + 
          b*Nc*(-56*Nc + 3*Nc^3 + 8*Nl))*G[{-y^(-1), 0, 1}, b])/(3*b*Nc^3) - 
       (4*(-1 + Nc^2)*(6*L*(3 + Nc^2) + Nc*(-25*Nc + 4*Nl))*
         G[{-y^(-1), 0, -y^(-1)}, b])/(3*Nc^3) - 
       (2*(-1 + Nc^2)*(4*L*(-3 + Nc^2) + Nc^2*(-2 + Nc^2))*
         G[{-y^(-1), 0, y^(-1)}, b])/Nc^3 - 
       ((-1 + Nc^2)*(6*L*(1 + b^2 - 6*b*Nc^2) + b*Nc*(16*Nc + 3*Nc^3 - 4*Nl))*
         G[{-y^(-1), 1, -1}, b])/(3*b*Nc^3) - 
       (2*(-1 + Nc^2)*(12 - 2*(3 + 4*b)*Nc^2 + 3*L*(1 + b^2 - 2*b*Nc^2) + 
          2*b*Nc*Nl)*G[{-y^(-1), 1, 1}, b])/(3*b*Nc^3) + 
       (2*(-1 + Nc^2)*(4 + (-2 + b)*Nc^2 + 2*L*(1 + b^2 - 3*b*(1 + Nc^2)))*
         G[{-y^(-1), 1, -y^(-1)}, b])/(b*Nc^3) + 
       ((-1 + Nc^2)*(-4*L*(-3 + Nc^2) + Nc^2*(-2 + Nc^2))*
         G[{-y^(-1), 1, y^(-1)}, b])/Nc^3 - 
       (4*(-1 + Nc^2)*(6 - (3 + 14*b)*Nc^2 + 3*L*(1 + b^2 + b*(6 + 4*Nc^2)) + 
          2*b*Nc*Nl)*G[{-y^(-1), -y^(-1), -1}, b])/(3*b*Nc^3) + 
       (4*(-1 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 + 
          3*L*(1 + b^2 - 2*b*(3 + 2*Nc^2)) - 2*b*Nc*Nl)*
         G[{-y^(-1), -y^(-1), 1}, b])/(3*b*Nc^3) + 
       (8*(-1 + Nc^2)*(9*L*(3 + Nc^2) + 2*Nc*(-7*Nc + Nl))*
         G[{-y^(-1), -y^(-1), -y^(-1)}, b])/(3*Nc^3) + 
       (8*L*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), y^(-1)}, b])/Nc^3 - 
       (8*L*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1}, b])/Nc^3 - 
       (8*L*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1}, b])/Nc^3 + 
       (8*L*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -y^(-1)}, b])/Nc^3 + 
       (8*L*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), y^(-1)}, b])/Nc^3 + 
       ((2 - 3*Nc^2 + Nc^4)*(12 + (-6 + 8*b)*Nc^2 + 
          3*L*(1 + b^2 + 2*b*Nc^2) - 2*b*Nc*Nl)*G[{y^(-1), -1, -1}, b])/
        (3*b*Nc^3) + ((-1 + Nc^2)*(3*L*(-2 + Nc^2)*(1 + b^2 + 6*b*Nc^2) + 
          b*Nc*(16*Nc - 11*Nc^3 - 4*Nl + 2*Nc^2*Nl))*G[{y^(-1), -1, 1}, b])/
        (3*b*Nc^3) - (2*(-1 + Nc^2)*(-Nc^2 + 2*L*(-3 + Nc^2))*
         G[{y^(-1), -1, -y^(-1)}, b])/Nc^3 - 
       ((-1 + Nc^2)*(-((-2 + Nc^2)*(-4 + (2 + b)*Nc^2)) + 
          2*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 2*b*(3 - 5*Nc^2 + 2*Nc^4)))*
         G[{y^(-1), -1, y^(-1)}, b])/(b*Nc^3) + 
       ((-1 + Nc^2)*(6*L*(-2 + Nc^2)*(1 + b^2 + 2*b*Nc^2) + 
          b*Nc*(56*Nc - 25*Nc^3 - 8*Nl + 4*Nc^2*Nl))*G[{y^(-1), 0, -1}, b])/
        (3*b*Nc^3) - ((-1 + Nc^2)*(6*L*(-2 + Nc^2)*(1 + b^2 - 2*b*Nc^2) + 
          b*Nc*(-56*Nc + 25*Nc^3 + 8*Nl - 4*Nc^2*Nl))*G[{y^(-1), 0, 1}, b])/
        (3*b*Nc^3) - (4*(-1 + Nc^2)*(Nc^2 + 2*L*(-3 + Nc^2))*
         G[{y^(-1), 0, -y^(-1)}, b])/Nc^3 - 
       (2*(-1 + Nc^2)*(12*L*(3 - 3*Nc^2 + Nc^4) - Nc*(-2 + Nc^2)*
           (25*Nc - 4*Nl))*G[{y^(-1), 0, y^(-1)}, b])/(3*Nc^3) - 
       ((-1 + Nc^2)*(3*L*(-2 + Nc^2)*(1 + b^2 - 6*b*Nc^2) + 
          b*Nc*(-16*Nc + 11*Nc^3 + 4*Nl - 2*Nc^2*Nl))*G[{y^(-1), 1, -1}, b])/
        (3*b*Nc^3) - ((2 - 3*Nc^2 + Nc^4)*(12 - 2*(3 + 4*b)*Nc^2 + 
          3*L*(1 + b^2 - 2*b*Nc^2) + 2*b*Nc*Nl)*G[{y^(-1), 1, 1}, b])/
        (3*b*Nc^3) - (2*(-1 + Nc^2)*(-Nc^2 + 2*L*(-3 + Nc^2))*
         G[{y^(-1), 1, -y^(-1)}, b])/Nc^3 + 
       ((-1 + Nc^2)*((-2 + Nc^2)*(4 + (-2 + b)*Nc^2) + 
          2*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 2*b*(3 - 5*Nc^2 + 2*Nc^4)))*
         G[{y^(-1), 1, y^(-1)}, b])/(b*Nc^3) - 
       (8*L*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1}, b])/Nc^3 - 
       (8*L*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1}, b])/Nc^3 + 
       (8*L*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -y^(-1)}, b])/Nc^3 + 
       (8*L*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), y^(-1)}, b])/Nc^3 - 
       (2*(-1 + Nc^2)*(3*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
            2*b*(6 - 8*Nc^2 + 3*Nc^4)) - (-2 + Nc^2)*(-6 + (3 + 14*b)*Nc^2 - 
            2*b*Nc*Nl))*G[{y^(-1), y^(-1), -1}, b])/(3*b*Nc^3) - 
       (2*(-1 + Nc^2)*(-3*L*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
            2*b*(6 - 8*Nc^2 + 3*Nc^4)) - (-2 + Nc^2)*(6 + (-3 + 14*b)*Nc^2 - 
            2*b*Nc*Nl))*G[{y^(-1), y^(-1), 1}, b])/(3*b*Nc^3) + 
       (8*L*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -y^(-1)}, b])/Nc^3 + 
       (8*(-1 + Nc^2)*(9*L*(3 - 3*Nc^2 + Nc^4) - Nc*(-2 + Nc^2)*(7*Nc - Nl))*
         G[{y^(-1), y^(-1), y^(-1)}, b])/(3*Nc^3) + 
       ((-1 + Nc^2)*(3 + 2*Nc^2 + 16*b*Nc^2 + 16*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*
         G[{-1, -1, -1, -1}, b])/(4*b^2*Nc^3) - 
       ((-1 + Nc^2)*(3 + 2*Nc^2 + 16*b*Nc^2 + 16*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*
         G[{-1, -1, -1, 1}, b])/(4*b^2*Nc^3) - 
       ((-1 + Nc^2)*(1 + 3*Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 + 
          b^4*(1 + 3*Nc^2) + 2*b^2*(1 + 3*Nc^2 + Nc^4))*G[{-1, -1, 0, -1}, 
          b])/(2*b^2*Nc^3) + ((-1 + Nc^2)*(1 + 3*Nc^2 + 6*b*Nc^2 + 
          6*b^3*Nc^2 + b^4*(1 + 3*Nc^2) + b^2*(2 + 6*Nc^2 - 2*Nc^4))*
         G[{-1, -1, 0, 1}, b])/(2*b^2*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, 0, -y^(-1)}, b])/
        (b*Nc^3) + (2*(1 + b^2 + b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, -1, 0, y^(-1)}, b])/(b*Nc^3) + 
       ((-1 + Nc^2)*(-1 + 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 - 
          2*b^2*(1 - 2*Nc^2)^2 + b^4*(-1 + 4*Nc^2))*G[{-1, -1, 1, -1}, b])/
        (4*b^2*Nc^3) - ((-1 + Nc^2)*(-1 + 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 - 
          2*b^2*(1 - 2*Nc^2)^2 + b^4*(-1 + 4*Nc^2))*G[{-1, -1, 1, 1}, b])/
        (4*b^2*Nc^3) + (2*(1 + b^2)*(-1 + Nc^2)*G[{-1, -1, -y^(-1), -1}, b])/
        (b*Nc^3) + (2*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-1, -1, -y^(-1), 1}, b])/(b*Nc^3) - 
       (4*(-1 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, -1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^3) + ((1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, -1, y^(-1), -1}, b])/
        (b*Nc^3) + ((1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, -1, y^(-1), 1}, b])/(b*Nc^3) - 
       (2*(1 + b^2 + b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, -1, y^(-1), y^(-1)}, 
          b])/(b*Nc^3) - ((-1 + Nc^2)*(1 + Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + 
          b^4*(1 + Nc^2) + 2*b^2*(1 + Nc^2 + Nc^4))*G[{-1, 0, -1, -1}, b])/
        (b^2*Nc^3) + ((-1 + Nc^2)*(1 + Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 + 
          b^4*(1 + Nc^2) + 2*b^2*(1 + Nc^2 + Nc^4))*G[{-1, 0, -1, 1}, b])/
        (b^2*Nc^3) + (4*(1 + b^2)*(-1 + Nc^2)*G[{-1, 0, -1, -y^(-1)}, b])/
        (b*Nc^3) + (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 0, -1, y^(-1)}, 
          b])/(b*Nc^3) + (3*(1 + b^2)^2*(-1 + Nc^2)*G[{-1, 0, 0, -1}, b])/
        (2*b^2*Nc) - (3*(1 + b^2)^2*(-1 + Nc^2)*G[{-1, 0, 0, 1}, b])/
        (2*b^2*Nc) + ((-1 + Nc^2)*(1 - Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 - 
          b^4*(-1 + Nc^2) + 2*b^2*(1 - Nc^2 + Nc^4))*G[{-1, 0, 1, -1}, b])/
        (b^2*Nc^3) + ((-1 + Nc^2)*(-1 + Nc^2 + b^4*(-1 + Nc^2) + 
          2*b^2*(-1 + Nc^2 + 2*Nc^4))*G[{-1, 0, 1, 1}, b])/(b^2*Nc^3) - 
       (4*(-1 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, 1, -y^(-1)}, b])/
        (b*Nc^3) - (2*(1 + b^2 + 3*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, 0, 1, y^(-1)}, b])/(b*Nc^3) + 
       (4*(1 + b^2)*(-1 + Nc^2)*G[{-1, 0, -y^(-1), -1}, b])/(b*Nc^3) - 
       (4*(-1 + Nc^2)*(1 + b^2 + 3*b*Nc^2)*G[{-1, 0, -y^(-1), 1}, b])/
        (b*Nc^3) + (12*(-1 + Nc^2)*G[{-1, 0, -y^(-1), -y^(-1)}, b])/Nc + 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 0, y^(-1), -1}, b])/(b*Nc^3) - 
       (2*(1 + b^2 + 3*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 0, y^(-1), 1}, b])/
        (b*Nc^3) + (6*(2 - 3*Nc^2 + Nc^4)*G[{-1, 0, y^(-1), y^(-1)}, b])/Nc + 
       ((-1 + Nc^2)*(1 + b^4 - 16*b*Nc^2 - 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{-1, 1, -1, -1}, b])/(4*b^2*Nc^3) - 
       ((-1 + Nc^2)*(1 + b^4 - 16*b*Nc^2 - 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{-1, 1, -1, 1}, b])/(4*b^2*Nc^3) + 
       ((-1 + Nc^2)*(1 - Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 - b^4*(-1 + Nc^2) + 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{-1, 1, 0, -1}, b])/(2*b^2*Nc^3) + 
       ((-1 + Nc^2)*(-1 + Nc^2 - 6*b*Nc^2 - 6*b^3*Nc^2 + b^4*(-1 + Nc^2) + 
          2*b^2*(-1 + Nc^2 + Nc^4))*G[{-1, 1, 0, 1}, b])/(2*b^2*Nc^3) - 
       (4*(-1 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{-1, 1, 0, -y^(-1)}, b])/
        (b*Nc^3) - (2*(1 + b^2 + b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, 1, 0, y^(-1)}, b])/(b*Nc^3) - 
       ((-1 + Nc^2)*(3 + 2*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          b^2*(6 + 4*Nc^2 - 12*Nc^4))*G[{-1, 1, 1, -1}, b])/(4*b^2*Nc^3) + 
       ((-1 + Nc^2)*(3 + 2*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          b^2*(6 + 4*Nc^2 - 12*Nc^4))*G[{-1, 1, 1, 1}, b])/(4*b^2*Nc^3) - 
       (2*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, 1, -y^(-1), -1}, b])/
        (b*Nc^3) - (2*(1 + b^2)*(-1 + Nc^2)*G[{-1, 1, -y^(-1), 1}, b])/
        (b*Nc^3) + (4*(-1 + Nc^2)*(1 + b^2 + b*Nc^2)*
         G[{-1, 1, -y^(-1), -y^(-1)}, b])/(b*Nc^3) - 
       ((1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 1, y^(-1), -1}, b])/
        (b*Nc^3) - ((1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, 1, y^(-1), 1}, b])/
        (b*Nc^3) + (2*(1 + b^2 + b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, 1, y^(-1), y^(-1)}, b])/(b*Nc^3) + 
       (2*(-1 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, -y^(-1), -1, -1}, b])/
        (b*Nc^3) - ((2 - 3*Nc^2 + Nc^4)*G[{-1, -y^(-1), -1, 1}, b])/Nc - 
       (2*(-1 + Nc^2)*(2 + 2*b^2 + b*Nc^2)*G[{-1, -y^(-1), -1, -y^(-1)}, b])/
        (b*Nc^3) + (2/Nc - 3*Nc + Nc^3)*G[{-1, -y^(-1), -1, y^(-1)}, b] + 
       (4/Nc - 5*Nc + Nc^3)*G[{-1, -y^(-1), 0, -1}, b] + 
       (4/Nc - 5*Nc + Nc^3)*G[{-1, -y^(-1), 0, 1}, b] + 
       (4*(-1 + Nc^2)*G[{-1, -y^(-1), 0, -y^(-1)}, b])/Nc - 
       (2*(2 - 3*Nc^2 + Nc^4)*G[{-1, -y^(-1), 0, y^(-1)}, b])/Nc - 
       ((-2 + Nc^2 + Nc^4)*G[{-1, -y^(-1), 1, -1}, b])/Nc - 
       (2*(-1 + Nc^2)*(2 + 2*b^2 + 3*b*Nc^2)*G[{-1, -y^(-1), 1, 1}, b])/
        (b*Nc^3) + (2*(-1 + Nc^2)*(2 + 2*b^2 + 5*b*Nc^2)*
         G[{-1, -y^(-1), 1, -y^(-1)}, b])/(b*Nc^3) + (2/Nc - 3*Nc + Nc^3)*
        G[{-1, -y^(-1), 1, y^(-1)}, b] - (4*(-1 + Nc^2)*(1 + b^2 - b*Nc^2)*
         G[{-1, -y^(-1), -y^(-1), -1}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-1, -y^(-1), -y^(-1), 1}, b])/
        (b*Nc^3) - (12*(-1 + Nc^2)*G[{-1, -y^(-1), -y^(-1), -y^(-1)}, b])/
        Nc + ((2 + 2*b^2 + b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, y^(-1), -1, -1}, b])/(b*Nc^3) + (2/Nc - 2*Nc)*
        G[{-1, y^(-1), -1, 1}, b] + 
       (2*(-1 + Nc^2)*G[{-1, y^(-1), -1, -y^(-1)}, b])/Nc - 
       ((2 + 2*b^2 + b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, y^(-1), -1, y^(-1)}, 
          b])/(b*Nc^3) - ((4 - 5*Nc^2 + Nc^4)*G[{-1, y^(-1), 0, -1}, b])/Nc - 
       ((4 - 5*Nc^2 + Nc^4)*G[{-1, y^(-1), 0, 1}, b])/Nc + 
       (4/Nc - 4*Nc)*G[{-1, y^(-1), 0, -y^(-1)}, b] + 
       (2*(2 - 3*Nc^2 + Nc^4)*G[{-1, y^(-1), 0, y^(-1)}, b])/Nc - 
       (2*(-1 + Nc^2)^2*G[{-1, y^(-1), 1, -1}, b])/Nc - 
       ((2 + 2*b^2 + 3*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, y^(-1), 1, 1}, b])/
        (b*Nc^3) + (2*(-1 + Nc^2)*G[{-1, y^(-1), 1, -y^(-1)}, b])/Nc + 
       ((2 + 2*b^2 + 5*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, y^(-1), 1, y^(-1)}, 
          b])/(b*Nc^3) - (2*(1 + b^2 - b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, y^(-1), y^(-1), -1}, b])/(b*Nc^3) + 
       (2*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{-1, y^(-1), y^(-1), 1}, 
          b])/(b*Nc^3) - (6*(2 - 3*Nc^2 + Nc^4)*
         G[{-1, y^(-1), y^(-1), y^(-1)}, b])/Nc - 
       ((-1 + Nc^2)*(3 + 2*Nc^2 + 14*b*Nc^2 + 14*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*
         G[{0, -1, -1, -1}, b])/(2*b^2*Nc^3) + 
       ((-1 + Nc^2)*(3 + 2*Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + b^2*(6 + 4*Nc^2 + 4*Nc^4))*G[{0, -1, -1, 1}, b])/
        (2*b^2*Nc^3) + (4*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, -1, -y^(-1)}, b])/(b*Nc^3) + 
       (2*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, -1, -1, y^(-1)}, b])/
        (b*Nc^3) + ((-1 + Nc^2)*(1 + Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + 
          b^4*(1 + Nc^2) + 2*b^2*(1 + Nc^2 + 2*Nc^4))*G[{0, -1, 0, -1}, b])/
        (b^2*Nc^3) - ((-1 + Nc^4 + b^4*(-1 + Nc^4) + 
          b^2*(-2 + 6*Nc^4 - 4*Nc^6))*G[{0, -1, 0, 1}, b])/(b^2*Nc^3) - 
       (8*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 0, -y^(-1)}, b])/
        (b*Nc^3) - (4*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{0, -1, 0, y^(-1)}, b])/(b*Nc^3) + 
       ((-1 + Nc^2)*(1 - 2*Nc^2 + 6*b*Nc^2 + 6*b^3*Nc^2 + b^4*(1 - 2*Nc^2) + 
          b^2*(2 - 4*Nc^2 + 4*Nc^4))*G[{0, -1, 1, -1}, b])/(2*b^2*Nc^3) + 
       ((-1 + Nc^2)*(-1 + 2*Nc^2 - 2*b*Nc^2 - 2*b^3*Nc^2 + 
          b^4*(-1 + 2*Nc^2) + b^2*(-2 + 4*Nc^2 + 4*Nc^4))*
         G[{0, -1, 1, 1}, b])/(2*b^2*Nc^3) - 
       (4*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, 1, -y^(-1)}, b])/
        (b*Nc^3) - (2*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{0, -1, 1, y^(-1)}, b])/(b*Nc^3) - 
       (8*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{0, -1, -y^(-1), 1}, b])/
        (b*Nc^3) + (8*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{0, -1, -y^(-1), -y^(-1)}, b])/(b*Nc^3) - 
       (4*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, -1, y^(-1), 1}, b])/
        (b*Nc^3) + (4*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{0, -1, y^(-1), y^(-1)}, b])/(b*Nc^3) + 
       (2*(-1 + Nc^2)*(1 + b^4 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^2*(2 + 3*Nc^4))*
         G[{0, 0, -1, -1}, b])/(b^2*Nc^3) - 
       (2*(-1 + Nc^2)*(1 + b^4 - 2*b^2*(-1 + Nc^4))*G[{0, 0, -1, 1}, b])/
        (b^2*Nc^3) - (4*(-1 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*
         G[{0, 0, -1, -y^(-1)}, b])/(b*Nc^3) - 
       (2*(4 + 4*b^2 + 5*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, 0, -1, y^(-1)}, 
          b])/(b*Nc^3) - (2*(-1 + Nc^2)*(1 + b^4 - 2*b^2*(-1 + Nc^4))*
         G[{0, 0, 1, -1}, b])/(b^2*Nc^3) + 
       (2*(-1 + Nc^2)*(1 + b^4 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^2*(2 + 3*Nc^4))*
         G[{0, 0, 1, 1}, b])/(b^2*Nc^3) + 
       (4*(-1 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*G[{0, 0, 1, -y^(-1)}, b])/
        (b*Nc^3) + (2*(4 + 4*b^2 - 5*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{0, 0, 1, y^(-1)}, b])/(b*Nc^3) - 
       (4*(-1 + Nc^2)*(4 + 4*b^2 + 5*b*Nc^2)*G[{0, 0, -y^(-1), -1}, b])/
        (b*Nc^3) + (4*(-1 + Nc^2)*(4 + 4*b^2 - 5*b*Nc^2)*
         G[{0, 0, -y^(-1), 1}, b])/(b*Nc^3) + 
       (8*(-12 + 11*Nc^2 + Nc^4)*G[{0, 0, -y^(-1), -y^(-1)}, b])/Nc^3 + 
       (32*(3 - 4*Nc^2 + Nc^4)*G[{0, 0, -y^(-1), y^(-1)}, b])/Nc^3 - 
       (2*(4 + 4*b^2 + 5*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, 0, y^(-1), -1}, 
          b])/(b*Nc^3) + (2*(4 + 4*b^2 - 5*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{0, 0, y^(-1), 1}, b])/(b*Nc^3) + 
       (32*(3 - 4*Nc^2 + Nc^4)*G[{0, 0, y^(-1), -y^(-1)}, b])/Nc^3 + 
       (4*(-24 + 42*Nc^2 - 23*Nc^4 + 5*Nc^6)*G[{0, 0, y^(-1), y^(-1)}, b])/
        Nc^3 + ((-1 + Nc^2)*(-1 + 2*Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 + 
          b^4*(-1 + 2*Nc^2) + b^2*(-2 + 4*Nc^2 + 4*Nc^4))*
         G[{0, 1, -1, -1}, b])/(2*b^2*Nc^3) - 
       ((-1 + Nc^2)*(-1 + 2*Nc^2 + 6*b*Nc^2 + 6*b^3*Nc^2 + 
          b^4*(-1 + 2*Nc^2) + b^2*(-2 + 4*Nc^2 - 4*Nc^4))*
         G[{0, 1, -1, 1}, b])/(2*b^2*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -1, -y^(-1)}, b])/
        (b*Nc^3) + (2*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{0, 1, -1, y^(-1)}, b])/(b*Nc^3) - 
       ((-1 + Nc^4 + b^4*(-1 + Nc^4) + b^2*(-2 + 6*Nc^4 - 4*Nc^6))*
         G[{0, 1, 0, -1}, b])/(b^2*Nc^3) + 
       ((-1 + Nc^2)*(1 + Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + 2*Nc^4))*G[{0, 1, 0, 1}, b])/(b^2*Nc^3) + 
       (8*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, 0, -y^(-1)}, b])/
        (b*Nc^3) + (4*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{0, 1, 0, y^(-1)}, b])/(b*Nc^3) + 
       ((-1 + Nc^2)*(3 + 2*Nc^2 - 10*b*Nc^2 - 10*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + b^2*(6 + 4*Nc^2 + 4*Nc^4))*G[{0, 1, 1, -1}, b])/
        (2*b^2*Nc^3) - ((-1 + Nc^2)*(3 + 2*Nc^2 - 14*b*Nc^2 - 14*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*G[{0, 1, 1, 1}, b])/
        (2*b^2*Nc^3) - (4*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{0, 1, 1, -y^(-1)}, b])/(b*Nc^3) - 
       (2*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, 1, 1, y^(-1)}, b])/
        (b*Nc^3) + (8*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{0, 1, -y^(-1), -1}, 
          b])/(b*Nc^3) - (8*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{0, 1, -y^(-1), -y^(-1)}, b])/(b*Nc^3) + 
       (4*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, 1, y^(-1), -1}, b])/
        (b*Nc^3) - (4*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{0, 1, y^(-1), y^(-1)}, b])/(b*Nc^3) - 
       (4*(-1 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{0, -y^(-1), -1, -1}, b])/
        (b*Nc^3) + (2*(-1 + Nc^2)*(-2 - 2*b^2 + b*Nc^2*(-12 + Nc^2))*
         G[{0, -y^(-1), -1, 1}, b])/(b*Nc^3) + 
       (8*(-1 + Nc^2)*(1 + b^2 + b*(3 + 2*Nc^2))*G[{0, -y^(-1), -1, -y^(-1)}, 
          b])/(b*Nc^3) - (2*(-12 + 18*Nc^2 - 7*Nc^4 + Nc^6)*
         G[{0, -y^(-1), -1, y^(-1)}, b])/Nc^3 - 
       (2*(-1 + Nc^2)*(4 + 4*b^2 + b*Nc^2*(4 + Nc^2))*G[{0, -y^(-1), 0, -1}, 
          b])/(b*Nc^3) + (2*(-1 + Nc^2)*(4 + 4*b^2 - b*Nc^2*(4 + Nc^2))*
         G[{0, -y^(-1), 0, 1}, b])/(b*Nc^3) + 
       (8*(-6 + 5*Nc^2 + Nc^4)*G[{0, -y^(-1), 0, -y^(-1)}, b])/Nc^3 + 
       (4*(12 - 14*Nc^2 + Nc^4 + Nc^6)*G[{0, -y^(-1), 0, y^(-1)}, b])/Nc^3 + 
       (2*(-1 + Nc^2)*(2 + 2*b^2 + b*Nc^2*(-12 + Nc^2))*
         G[{0, -y^(-1), 1, -1}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{0, -y^(-1), 1, 1}, b])/(b*Nc^3) - 
       (8*(-1 + Nc^2)*(1 + b^2 - b*(3 + 2*Nc^2))*G[{0, -y^(-1), 1, -y^(-1)}, 
          b])/(b*Nc^3) - (2*(-12 + 18*Nc^2 - 7*Nc^4 + Nc^6)*
         G[{0, -y^(-1), 1, y^(-1)}, b])/Nc^3 + 
       (4*(-1 + Nc^2)*(2 + 2*b^2 + b*(12 + 5*Nc^2))*
         G[{0, -y^(-1), -y^(-1), -1}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(-2 - 2*b^2 + b*(12 + 5*Nc^2))*
         G[{0, -y^(-1), -y^(-1), 1}, b])/(b*Nc^3) - 
       (24*(-6 + 5*Nc^2 + Nc^4)*G[{0, -y^(-1), -y^(-1), -y^(-1)}, b])/Nc^3 - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{0, -y^(-1), -y^(-1), y^(-1)}, b])/Nc^3 + 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), -1}, b])/Nc^3 + 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), 1}, b])/Nc^3 - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), -y^(-1)}, b])/Nc^3 - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{0, -y^(-1), y^(-1), y^(-1)}, b])/Nc^3 - 
       (2*(1 + b^2 + b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), -1, -1}, b])/
        (b*Nc^3) - (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
          b*Nc^2*(-12 + 5*Nc^2))*G[{0, y^(-1), -1, 1}, b])/(b*Nc^3) + 
       (4*(6 - 7*Nc^2 + Nc^4)*G[{0, y^(-1), -1, -y^(-1)}, b])/Nc^3 + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + b*(6 - 8*Nc^2 + 3*Nc^4))*
         G[{0, y^(-1), -1, y^(-1)}, b])/(b*Nc^3) - 
       (2*(-1 + Nc^2)*(2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2) + 
          b*Nc^2*(-4 + 3*Nc^2))*G[{0, y^(-1), 0, -1}, b])/(b*Nc^3) + 
       (2*(-1 + Nc^2)*(2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2) + 
          b*(4*Nc^2 - 3*Nc^4))*G[{0, y^(-1), 0, 1}, b])/(b*Nc^3) + 
       (24*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), 0, -y^(-1)}, b])/Nc^3 + 
       (4*(-12 + 22*Nc^2 - 13*Nc^4 + 3*Nc^6)*G[{0, y^(-1), 0, y^(-1)}, b])/
        Nc^3 + (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
          b*(12*Nc^2 - 5*Nc^4))*G[{0, y^(-1), 1, -1}, b])/(b*Nc^3) + 
       (2*(1 + b^2 - b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{0, y^(-1), 1, 1}, b])/
        (b*Nc^3) + (4*(6 - 7*Nc^2 + Nc^4)*G[{0, y^(-1), 1, -y^(-1)}, b])/
        Nc^3 - (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
          b*(-6 + 8*Nc^2 - 3*Nc^4))*G[{0, y^(-1), 1, y^(-1)}, b])/(b*Nc^3) + 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), -1}, b])/Nc^3 + 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), 1}, b])/Nc^3 - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), -y^(-1)}, b])/Nc^3 - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{0, y^(-1), -y^(-1), y^(-1)}, b])/Nc^3 + 
       (2*(-1 + Nc^2)*(2*(-2 + Nc^2) + 2*b^2*(-2 + Nc^2) + 
          b*(24 - 26*Nc^2 + 9*Nc^4))*G[{0, y^(-1), y^(-1), -1}, b])/
        (b*Nc^3) + (2*(-1 + Nc^2)*(4 - 2*Nc^2 - 2*b^2*(-2 + Nc^2) + 
          b*(24 - 26*Nc^2 + 9*Nc^4))*G[{0, y^(-1), y^(-1), 1}, b])/(b*Nc^3) - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{0, y^(-1), y^(-1), -y^(-1)}, b])/Nc^3 - 
       (12*(-12 + 22*Nc^2 - 13*Nc^4 + 3*Nc^6)*G[{0, y^(-1), y^(-1), y^(-1)}, 
          b])/Nc^3 + ((-1 + Nc^2)*(3 + 2*Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + b^2*(6 + 4*Nc^2 - 12*Nc^4))*
         G[{1, -1, -1, -1}, b])/(4*b^2*Nc^3) - 
       ((-1 + Nc^2)*(3 + 2*Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^4*(3 + 2*Nc^2) + 
          b^2*(6 + 4*Nc^2 - 12*Nc^4))*G[{1, -1, -1, 1}, b])/(4*b^2*Nc^3) + 
       ((-1 + Nc^2)*(-1 + Nc^2 + 6*b*Nc^2 + 6*b^3*Nc^2 + b^4*(-1 + Nc^2) + 
          2*b^2*(-1 + Nc^2 + Nc^4))*G[{1, -1, 0, -1}, b])/(2*b^2*Nc^3) - 
       ((-1 + Nc^2)*(-1 + Nc^2 + 10*b*Nc^2 + 10*b^3*Nc^2 + b^4*(-1 + Nc^2) - 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{1, -1, 0, 1}, b])/(2*b^2*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, -1, 0, -y^(-1)}, b])/
        (b*Nc^3) + (2*(1 + b^2 - b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, -1, 0, y^(-1)}, b])/(b*Nc^3) - 
       ((-1 + Nc^2)*(1 + b^4 + 16*b*Nc^2 + 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{1, -1, 1, -1}, b])/(4*b^2*Nc^3) + 
       ((-1 + Nc^2)*(1 + b^4 + 16*b*Nc^2 + 16*b^3*Nc^2 + b^2*(2 - 8*Nc^4))*
         G[{1, -1, 1, 1}, b])/(4*b^2*Nc^3) + 
       (2*(1 + b^2)*(-1 + Nc^2)*G[{1, -1, -y^(-1), -1}, b])/(b*Nc^3) + 
       (2*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{1, -1, -y^(-1), 1}, b])/
        (b*Nc^3) - (4*(-1 + Nc^2)*(1 + b^2 - b*Nc^2)*
         G[{1, -1, -y^(-1), -y^(-1)}, b])/(b*Nc^3) + 
       ((1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, -1, y^(-1), -1}, b])/(b*Nc^3) + 
       ((1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, -1, y^(-1), 1}, b])/
        (b*Nc^3) - (2*(1 + b^2 - b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, -1, y^(-1), y^(-1)}, b])/(b*Nc^3) + 
       ((-1 + Nc^2)*(-1 + Nc^2 + b^4*(-1 + Nc^2) + 
          2*b^2*(-1 + Nc^2 + 2*Nc^4))*G[{1, 0, -1, -1}, b])/(b^2*Nc^3) - 
       ((-1 + Nc^2)*(-1 + Nc^2 + 2*b*Nc^2 + 2*b^3*Nc^2 + b^4*(-1 + Nc^2) - 
          2*b^2*(1 - Nc^2 + Nc^4))*G[{1, 0, -1, 1}, b])/(b^2*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, -1, -y^(-1)}, b])/
        (b*Nc^3) + (2*(1 + b^2 - 3*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, 0, -1, y^(-1)}, b])/(b*Nc^3) - 
       (3*(1 + b^2)^2*(-1 + Nc^2)*G[{1, 0, 0, -1}, b])/(2*b^2*Nc) + 
       (3*(1 + b^2)^2*(-1 + Nc^2)*G[{1, 0, 0, 1}, b])/(2*b^2*Nc) + 
       ((-1 + Nc^2)*(1 + Nc^2 - 2*b*Nc^2 - 2*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + Nc^4))*G[{1, 0, 1, -1}, b])/(b^2*Nc^3) - 
       ((-1 + Nc^2)*(1 + Nc^2 - 4*b*Nc^2 - 4*b^3*Nc^2 + b^4*(1 + Nc^2) + 
          2*b^2*(1 + Nc^2 + Nc^4))*G[{1, 0, 1, 1}, b])/(b^2*Nc^3) - 
       (4*(1 + b^2)*(-1 + Nc^2)*G[{1, 0, 1, -y^(-1)}, b])/(b*Nc^3) - 
       (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, 0, 1, y^(-1)}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 - 3*b*Nc^2)*G[{1, 0, -y^(-1), -1}, b])/
        (b*Nc^3) - (4*(1 + b^2)*(-1 + Nc^2)*G[{1, 0, -y^(-1), 1}, b])/
        (b*Nc^3) + (12*(-1 + Nc^2)*G[{1, 0, -y^(-1), -y^(-1)}, b])/Nc + 
       (2*(1 + b^2 - 3*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, 0, y^(-1), -1}, b])/
        (b*Nc^3) - (2*(1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, 0, y^(-1), 1}, b])/
        (b*Nc^3) + (6*(2 - 3*Nc^2 + Nc^4)*G[{1, 0, y^(-1), y^(-1)}, b])/Nc + 
       ((-1 + Nc^2)*(1 - 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(1 - 4*Nc^2) + 
          2*b^2*(1 - 2*Nc^2)^2)*G[{1, 1, -1, -1}, b])/(4*b^2*Nc^3) - 
       ((-1 + Nc^2)*(1 - 4*Nc^2 + 4*b*Nc^2 + 4*b^3*Nc^2 + b^4*(1 - 4*Nc^2) + 
          2*b^2*(1 - 2*Nc^2)^2)*G[{1, 1, -1, 1}, b])/(4*b^2*Nc^3) + 
       ((-1 + Nc^2)*(1 + 3*Nc^2 - 6*b*Nc^2 - 6*b^3*Nc^2 + b^4*(1 + 3*Nc^2) + 
          b^2*(2 + 6*Nc^2 - 2*Nc^4))*G[{1, 1, 0, -1}, b])/(2*b^2*Nc^3) - 
       ((-1 + Nc^2)*(1 + 3*Nc^2 - 10*b*Nc^2 - 10*b^3*Nc^2 + 
          b^4*(1 + 3*Nc^2) + 2*b^2*(1 + 3*Nc^2 + Nc^4))*G[{1, 1, 0, 1}, b])/
        (2*b^2*Nc^3) - (4*(-1 + Nc^2)*(1 + b^2 - b*Nc^2)*
         G[{1, 1, 0, -y^(-1)}, b])/(b*Nc^3) - 
       (2*(1 + b^2 - b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, 1, 0, y^(-1)}, b])/
        (b*Nc^3) - ((-1 + Nc^2)*(3 + 2*Nc^2 - 16*b*Nc^2 - 16*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*
         G[{1, 1, 1, -1}, b])/(4*b^2*Nc^3) + 
       ((-1 + Nc^2)*(3 + 2*Nc^2 - 16*b*Nc^2 - 16*b^3*Nc^2 + 
          b^4*(3 + 2*Nc^2) + 2*b^2*(3 + 2*Nc^2 + 6*Nc^4))*G[{1, 1, 1, 1}, b])/
        (4*b^2*Nc^3) - (2*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, 1, -y^(-1), -1}, b])/(b*Nc^3) - 
       (2*(1 + b^2)*(-1 + Nc^2)*G[{1, 1, -y^(-1), 1}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 - b*Nc^2)*G[{1, 1, -y^(-1), -y^(-1)}, b])/
        (b*Nc^3) - ((1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, 1, y^(-1), -1}, b])/(b*Nc^3) - 
       ((1 + b^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, 1, y^(-1), 1}, b])/(b*Nc^3) + 
       (2*(1 + b^2 - b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, 1, y^(-1), y^(-1)}, 
          b])/(b*Nc^3) + (2*(-1 + Nc^2)*(2 + 2*b^2 - 3*b*Nc^2)*
         G[{1, -y^(-1), -1, -1}, b])/(b*Nc^3) - 
       ((-2 + Nc^2 + Nc^4)*G[{1, -y^(-1), -1, 1}, b])/Nc - 
       (2*(-1 + Nc^2)*(2 + 2*b^2 - 5*b*Nc^2)*G[{1, -y^(-1), -1, -y^(-1)}, b])/
        (b*Nc^3) + (2/Nc - 3*Nc + Nc^3)*G[{1, -y^(-1), -1, y^(-1)}, b] + 
       (4/Nc - 5*Nc + Nc^3)*G[{1, -y^(-1), 0, -1}, b] + 
       (4/Nc - 5*Nc + Nc^3)*G[{1, -y^(-1), 0, 1}, b] + 
       (4*(-1 + Nc^2)*G[{1, -y^(-1), 0, -y^(-1)}, b])/Nc - 
       (2*(2 - 3*Nc^2 + Nc^4)*G[{1, -y^(-1), 0, y^(-1)}, b])/Nc - 
       ((2 - 3*Nc^2 + Nc^4)*G[{1, -y^(-1), 1, -1}, b])/Nc + 
       (2*(-1 + Nc^2)*(-2 - 2*b^2 + b*Nc^2)*G[{1, -y^(-1), 1, 1}, b])/
        (b*Nc^3) + (2*(-1 + Nc^2)*(2 + 2*b^2 - b*Nc^2)*
         G[{1, -y^(-1), 1, -y^(-1)}, b])/(b*Nc^3) + (2/Nc - 3*Nc + Nc^3)*
        G[{1, -y^(-1), 1, y^(-1)}, b] - (4*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{1, -y^(-1), -y^(-1), -1}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 + b*Nc^2)*G[{1, -y^(-1), -y^(-1), 1}, b])/
        (b*Nc^3) - (12*(-1 + Nc^2)*G[{1, -y^(-1), -y^(-1), -y^(-1)}, b])/Nc + 
       ((2 + 2*b^2 - 3*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, y^(-1), -1, -1}, b])/
        (b*Nc^3) - (2*(-1 + Nc^2)^2*G[{1, y^(-1), -1, 1}, b])/Nc + 
       (2*(-1 + Nc^2)*G[{1, y^(-1), -1, -y^(-1)}, b])/Nc - 
       ((2 + 2*b^2 - 5*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, y^(-1), -1, y^(-1)}, 
          b])/(b*Nc^3) - ((4 - 5*Nc^2 + Nc^4)*G[{1, y^(-1), 0, -1}, b])/Nc - 
       ((4 - 5*Nc^2 + Nc^4)*G[{1, y^(-1), 0, 1}, b])/Nc + 
       (4/Nc - 4*Nc)*G[{1, y^(-1), 0, -y^(-1)}, b] + 
       (2*(2 - 3*Nc^2 + Nc^4)*G[{1, y^(-1), 0, y^(-1)}, b])/Nc + 
       (2/Nc - 2*Nc)*G[{1, y^(-1), 1, -1}, b] - 
       ((2 + 2*b^2 - b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, y^(-1), 1, 1}, b])/
        (b*Nc^3) + (2*(-1 + Nc^2)*G[{1, y^(-1), 1, -y^(-1)}, b])/Nc + 
       ((2 + 2*b^2 - b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, y^(-1), 1, y^(-1)}, 
          b])/(b*Nc^3) - (2*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{1, y^(-1), y^(-1), -1}, b])/(b*Nc^3) + 
       (2*(1 + b^2 + b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{1, y^(-1), y^(-1), 1}, 
          b])/(b*Nc^3) - (6*(2 - 3*Nc^2 + Nc^4)*
         G[{1, y^(-1), y^(-1), y^(-1)}, b])/Nc + 
       (6*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, -1, -1}, b])/
        (b*Nc^3) - (2*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, -1, 1}, b])/(b*Nc^3) - 
       (4*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, -1, -y^(-1)}, b])/
        (b*Nc^3) - (4*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, 0, -1}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), -1, 0, 1}, b])/
        (b*Nc^3) + (8*(-3 + 2*Nc^2 + Nc^4)*G[{-y^(-1), -1, 0, -y^(-1)}, b])/
        Nc^3 + (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), -1, 0, y^(-1)}, b])/Nc^3 + 
       (2*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), -1, 1, -1}, b])/
        (b*Nc^3) - (2*(-1 + Nc^2)*(3 + 3*b^2 + 2*b*Nc^2)*
         G[{-y^(-1), -1, 1, 1}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -1, 1, -y^(-1)}, b])/
        (b*Nc^3) - (4*(-1 + Nc^2)*(1 + b^2 + b*(-3 + Nc^2))*
         G[{-y^(-1), -1, -y^(-1), -1}, b])/(b*Nc^3) + 
       (4*(-1 + Nc^2)*(1 + b^2 + 3*b*(1 + Nc^2))*G[{-y^(-1), -1, -y^(-1), 1}, 
          b])/(b*Nc^3) - (8*(-3 + 2*Nc^2 + Nc^4)*
         G[{-y^(-1), -1, -y^(-1), -y^(-1)}, b])/Nc^3 + 
       (4*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), -1, y^(-1), -1}, b])/Nc^3 + 
       (4*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), -1, y^(-1), 1}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), -1, y^(-1), y^(-1)}, b])/Nc^3 - 
       (8*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 0, -1, -1}, b])/
        (b*Nc^3) - (16*(-1 + Nc^2)*G[{-y^(-1), 0, -1, 1}, b])/Nc + 
       (8*(-1 + Nc^2)*(1 + b^2 + 3*b*(1 + Nc^2))*G[{-y^(-1), 0, -1, -y^(-1)}, 
          b])/(b*Nc^3) + (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), 0, -1, y^(-1)}, 
          b])/Nc^3 - (16*(-1 + Nc^2)*G[{-y^(-1), 0, 1, -1}, b])/Nc + 
       (8*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 0, 1, 1}, b])/
        (b*Nc^3) - (8*(-1 + Nc^2)*(1 + b^2 - 3*b*(1 + Nc^2))*
         G[{-y^(-1), 0, 1, -y^(-1)}, b])/(b*Nc^3) + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), 0, 1, y^(-1)}, b])/Nc^3 + 
       (8*(-1 + Nc^2)*(1 + b^2 + 3*b*(1 + Nc^2))*G[{-y^(-1), 0, -y^(-1), -1}, 
          b])/(b*Nc^3) - (8*(-1 + Nc^2)*(1 + b^2 - 3*b*(1 + Nc^2))*
         G[{-y^(-1), 0, -y^(-1), 1}, b])/(b*Nc^3) - 
       (32*(-3 + 2*Nc^2 + Nc^4)*G[{-y^(-1), 0, -y^(-1), -y^(-1)}, b])/Nc^3 - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), 0, -y^(-1), y^(-1)}, b])/Nc^3 + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), 0, y^(-1), -1}, b])/Nc^3 + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), 0, y^(-1), 1}, b])/Nc^3 - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), 0, y^(-1), -y^(-1)}, b])/Nc^3 + 
       (2*(-1 + Nc^2)*(3 + 3*b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, -1, -1}, b])/
        (b*Nc^3) - (2*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, -1, 1}, 
          b])/(b*Nc^3) - (4*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{-y^(-1), 1, -1, -y^(-1)}, b])/(b*Nc^3) - 
       (4*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), 1, 0, -1}, b])/
        (b*Nc^3) + (4*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 0, 1}, 
          b])/(b*Nc^3) + (8*(-3 + 2*Nc^2 + Nc^4)*G[{-y^(-1), 1, 0, -y^(-1)}, 
          b])/Nc^3 + (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), 1, 0, y^(-1)}, b])/
        Nc^3 + (2*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, -1}, b])/
        (b*Nc^3) - (6*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*G[{-y^(-1), 1, 1, 1}, 
          b])/(b*Nc^3) + (4*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{-y^(-1), 1, 1, -y^(-1)}, b])/(b*Nc^3) - 
       (4*(-1 + Nc^2)*(1 + b^2 - 3*b*(1 + Nc^2))*G[{-y^(-1), 1, -y^(-1), -1}, 
          b])/(b*Nc^3) + (4*(-1 + Nc^2)*(1 + b^2 - b*(-3 + Nc^2))*
         G[{-y^(-1), 1, -y^(-1), 1}, b])/(b*Nc^3) - 
       (8*(-3 + 2*Nc^2 + Nc^4)*G[{-y^(-1), 1, -y^(-1), -y^(-1)}, b])/Nc^3 + 
       (4*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), 1, y^(-1), -1}, b])/Nc^3 + 
       (4*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), 1, y^(-1), 1}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), 1, y^(-1), y^(-1)}, b])/Nc^3 - 
       (4*(1 - 6*b + b^2)*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), -1, -1}, b])/
        (b*Nc^3) + (4*(-1 + Nc^2)*(1 + b^2 + b*(6 + 4*Nc^2))*
         G[{-y^(-1), -y^(-1), -1, 1}, b])/(b*Nc^3) - 
       (16*(-3 + 2*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), -1, -y^(-1)}, b])/Nc^3 + 
       (8*(-1 + Nc^2)*(1 + b^2 + 2*b*Nc^2)*G[{-y^(-1), -y^(-1), 0, -1}, b])/
        (b*Nc^3) - (8*(-1 + Nc^2)*(1 + b^2 - 2*b*Nc^2)*
         G[{-y^(-1), -y^(-1), 0, 1}, b])/(b*Nc^3) - 
       (16*(-3 + 2*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), 0, -y^(-1)}, b])/Nc^3 - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), 0, y^(-1)}, b])/Nc^3 - 
       (4*(-1 + Nc^2)*(1 + b^2 - 2*b*(3 + 2*Nc^2))*
         G[{-y^(-1), -y^(-1), 1, -1}, b])/(b*Nc^3) + 
       (4*(1 + 6*b + b^2)*(-1 + Nc^2)*G[{-y^(-1), -y^(-1), 1, 1}, b])/
        (b*Nc^3) - (16*(-3 + 2*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), 1, -y^(-1)}, 
          b])/Nc^3 - (24*(-3 + 2*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), -y^(-1), 
           -1}, b])/Nc^3 - (24*(-3 + 2*Nc^2 + Nc^4)*
         G[{-y^(-1), -y^(-1), -y^(-1), 1}, b])/Nc^3 + 
       (48*(-3 + 2*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), -y^(-1), -y^(-1)}, b])/
        Nc^3 - (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), y^(-1), -1}, b])/
        Nc^3 - (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), y^(-1), 1}, b])/
        Nc^3 + (16*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), -y^(-1), y^(-1), y^(-1)}, 
          b])/Nc^3 + (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, -1}, b])/
        Nc^3 + (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, 1}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, -y^(-1)}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -1, y^(-1)}, b])/Nc^3 + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, -1}, b])/Nc^3 + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, 1}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, -y^(-1)}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), 1, y^(-1)}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -y^(-1), -1}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -y^(-1), 1}, b])/Nc^3 + 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), -y^(-1), y^(-1)}, b])/
        Nc^3 - (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), y^(-1), -1}, b])/
        Nc^3 - (8*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), y^(-1), 1}, b])/
        Nc^3 + (16*(3 - 4*Nc^2 + Nc^4)*G[{-y^(-1), y^(-1), y^(-1), -y^(-1)}, 
          b])/Nc^3 + (3*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{y^(-1), -1, -1, -1}, b])/(b*Nc^3) - 
       ((1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), -1, -1, 1}, b])/
        (b*Nc^3) - (2*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{y^(-1), -1, -1, y^(-1)}, b])/(b*Nc^3) - 
       (2*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), -1, 0, -1}, b])/
        (b*Nc^3) + (2*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{y^(-1), -1, 0, 1}, b])/(b*Nc^3) + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -1, 0, -y^(-1)}, b])/Nc^3 + 
       (8*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*G[{y^(-1), -1, 0, y^(-1)}, b])/Nc^3 + 
       ((1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), -1, 1, -1}, b])/
        (b*Nc^3) - ((3 + 3*b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{y^(-1), -1, 1, 1}, b])/(b*Nc^3) + 
       (2*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), -1, 1, y^(-1)}, 
          b])/(b*Nc^3) + (4*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -1, -y^(-1), -1}, 
          b])/Nc^3 + (4*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -1, -y^(-1), 1}, b])/
        Nc^3 - (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -1, -y^(-1), -y^(-1)}, b])/
        Nc^3 - (2*(-1 + Nc^2)*(-2 + Nc^2 + 2*b*(-3 + Nc^2) + b^2*(-2 + Nc^2))*
         G[{y^(-1), -1, y^(-1), -1}, b])/(b*Nc^3) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
          2*b*(3 - 5*Nc^2 + 2*Nc^4))*G[{y^(-1), -1, y^(-1), 1}, b])/
        (b*Nc^3) - (8*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*
         G[{y^(-1), -1, y^(-1), y^(-1)}, b])/Nc^3 - 
       (4*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 0, -1, -1}, b])/
        (b*Nc^3) - (8*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 0, -1, 1}, b])/Nc + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), 0, -1, -y^(-1)}, b])/Nc^3 + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
          2*b*(3 - 5*Nc^2 + 2*Nc^4))*G[{y^(-1), 0, -1, y^(-1)}, b])/
        (b*Nc^3) - (8*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 0, 1, -1}, b])/Nc + 
       (4*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 0, 1, 1}, b])/
        (b*Nc^3) + (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), 0, 1, -y^(-1)}, b])/
        Nc^3 - (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
          2*b*(3 - 5*Nc^2 + 2*Nc^4))*G[{y^(-1), 0, 1, y^(-1)}, b])/(b*Nc^3) + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), 0, -y^(-1), -1}, b])/Nc^3 + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), 0, -y^(-1), 1}, b])/Nc^3 - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), 0, -y^(-1), y^(-1)}, b])/Nc^3 + 
       (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
          2*b*(3 - 5*Nc^2 + 2*Nc^4))*G[{y^(-1), 0, y^(-1), -1}, b])/
        (b*Nc^3) - (4*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
          2*b*(3 - 5*Nc^2 + 2*Nc^4))*G[{y^(-1), 0, y^(-1), 1}, b])/(b*Nc^3) - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), 0, y^(-1), -y^(-1)}, b])/Nc^3 - 
       (32*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*G[{y^(-1), 0, y^(-1), y^(-1)}, b])/
        Nc^3 + ((3 + 3*b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{y^(-1), 1, -1, -1}, b])/(b*Nc^3) - 
       ((1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 1, -1, 1}, b])/
        (b*Nc^3) - (2*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{y^(-1), 1, -1, y^(-1)}, b])/(b*Nc^3) - 
       (2*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 1, 0, -1}, b])/
        (b*Nc^3) + (2*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{y^(-1), 1, 0, 1}, b])/(b*Nc^3) + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), 1, 0, -y^(-1)}, b])/Nc^3 + 
       (8*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*G[{y^(-1), 1, 0, y^(-1)}, b])/Nc^3 + 
       ((1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 1, 1, -1}, b])/
        (b*Nc^3) - (3*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{y^(-1), 1, 1, 1}, b])/(b*Nc^3) + 
       (2*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), 1, 1, y^(-1)}, 
          b])/(b*Nc^3) + (4*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), 1, -y^(-1), -1}, 
          b])/Nc^3 + (4*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), 1, -y^(-1), 1}, b])/
        Nc^3 - (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), 1, -y^(-1), -y^(-1)}, b])/
        Nc^3 - (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
          2*b*(3 - 5*Nc^2 + 2*Nc^4))*G[{y^(-1), 1, y^(-1), -1}, b])/
        (b*Nc^3) + (2*(-1 + Nc^2)*(-2 + Nc^2 - 2*b*(-3 + Nc^2) + 
          b^2*(-2 + Nc^2))*G[{y^(-1), 1, y^(-1), 1}, b])/(b*Nc^3) - 
       (8*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*G[{y^(-1), 1, y^(-1), y^(-1)}, b])/
        Nc^3 + (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, -1}, b])/Nc^3 + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, 1}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, -y^(-1)}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -1, y^(-1)}, b])/Nc^3 + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, -1}, b])/Nc^3 + 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, 1}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, -y^(-1)}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), 1, y^(-1)}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -y^(-1), -1}, b])/Nc^3 - 
       (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -y^(-1), 1}, b])/Nc^3 + 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), -y^(-1), y^(-1)}, b])/
        Nc^3 - (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), y^(-1), -1}, b])/
        Nc^3 - (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), y^(-1), 1}, b])/
        Nc^3 + (16*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), -y^(-1), y^(-1), -y^(-1)}, 
          b])/Nc^3 - (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
          2*b*(6 - 4*Nc^2 + Nc^4))*G[{y^(-1), y^(-1), -1, -1}, b])/(b*Nc^3) + 
       (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
          2*b*(6 - 8*Nc^2 + 3*Nc^4))*G[{y^(-1), y^(-1), -1, 1}, b])/
        (b*Nc^3) - (16*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*
         G[{y^(-1), y^(-1), -1, y^(-1)}, b])/Nc^3 + 
       (4*(1 + b^2 + 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), 0, -1}, 
          b])/(b*Nc^3) - (4*(1 + b^2 - 2*b*Nc^2)*(2 - 3*Nc^2 + Nc^4)*
         G[{y^(-1), y^(-1), 0, 1}, b])/(b*Nc^3) - 
       (16*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), 0, -y^(-1)}, b])/Nc^3 - 
       (16*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*G[{y^(-1), y^(-1), 0, y^(-1)}, b])/
        Nc^3 - (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) - 
          2*b*(6 - 8*Nc^2 + 3*Nc^4))*G[{y^(-1), y^(-1), 1, -1}, b])/
        (b*Nc^3) + (2*(-1 + Nc^2)*(-2 + Nc^2 + b^2*(-2 + Nc^2) + 
          2*b*(6 - 4*Nc^2 + Nc^4))*G[{y^(-1), y^(-1), 1, 1}, b])/(b*Nc^3) - 
       (16*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*G[{y^(-1), y^(-1), 1, y^(-1)}, b])/
        Nc^3 - (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -y^(-1), -1}, b])/
        Nc^3 - (8*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -y^(-1), 1}, b])/
        Nc^3 + (16*(3 - 4*Nc^2 + Nc^4)*G[{y^(-1), y^(-1), -y^(-1), -y^(-1)}, 
          b])/Nc^3 - (24*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*
         G[{y^(-1), y^(-1), y^(-1), -1}, b])/Nc^3 - 
       (24*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*G[{y^(-1), y^(-1), y^(-1), 1}, b])/
        Nc^3 + (48*(-3 + 6*Nc^2 - 4*Nc^4 + Nc^6)*
         G[{y^(-1), y^(-1), y^(-1), y^(-1)}, b])/Nc^3 - 
       (Pi^2*Log[2])/(b*Nc) - (b*Pi^2*Log[2])/Nc + (Nc*Pi^2*Log[2])/b + 
       b*Nc*Pi^2*Log[2] + ((-1 + Nc^2)*G[{-y^(-1)}, b]*(108*L^3*(-1 + Nc^2) + 
          L^2*(216 - 414*Nc^2 + 36*Nc*Nl) - 6*L*(20*Nc*Nl + 3*Pi^2 + 
            Nc^2*(-134 + 3*Pi^2)) + Nc*(112*Nl + 9*Nc^3*Pi^2 - 
            4*Nc*(202 + 9*Pi^2 - 135*Zeta[3]))))/(54*Nc^3) - 
       ((-1 + Nc^2)*G[{y^(-1)}, b]*(-54*L^3*(2 - 3*Nc^2 + Nc^4) + 
          9*L^2*(-2 + Nc^2)*(-12 + 23*Nc^2 - 2*Nc*Nl) + 3*L*(-2 + Nc^2)*
           (20*Nc*Nl + 3*Pi^2 + Nc^2*(-134 + 3*Pi^2)) + 
          Nc*(112*Nl - 56*Nc^2*Nl + Nc^3*(404 + 9*Pi^2 - 270*Zeta[3]) - 
            4*Nc*(202 + 9*Pi^2 - 135*Zeta[3]))))/(54*Nc^3) - 
       (299*Zeta[3])/(36*Nc) + (7*L*Zeta[3])/(2*Nc) + (100*Nc*Zeta[3])/9 - 
       6*L*Nc*Zeta[3] - (101*Nc^3*Zeta[3])/36 + (5*L*Nc^3*Zeta[3])/2 - 
       (Nl*Zeta[3])/9 + (Nl*Zeta[3])/(18*Nc^2) + (Nc^2*Nl*Zeta[3])/18 + 
       ((-1 + Nc^2)*G[{1}, b]*(-54*b^4*Nc^2*Pi^2*(L - 2*Log[2]) - 
          54*Nc^2*Pi^2*(2 + L - 2*Log[2]) + 2*b^2*Nc^2*(-54*L^3*(-1 + Nc^2) - 
            56*Nc*Nl + 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            L*(60*Nc*Nl - 45*Pi^2 + Nc^2*(-402 + 9*Pi^2)) + 
            54*Pi^2*(1 + 2*Log[2]) + Nc^2*(404 - 270*Zeta[3])) + 
          b*(54*L^3*(-1 + Nc^2) + 9*L^2*Nc*(Nc - 12*Nc^3 + 2*Nl) + 
            3*L*(72 + 204*Nc^4 + 4*Nc*Nl - 24*Nc^3*Nl - 3*Pi^2 + 
              Nc^2*(-142 + 27*Pi^2)) + 2*(-32*Nc*Nl + 60*Nc^3*Nl - 9*Pi^2 + 
              3*Nc^4*(-98 + 9*Pi^2) + 4*Nc^2*(23 + 9*Pi^2 + 108*Zeta[3]))) + 
          b^3*(54*L^3*(-1 + Nc^2) - 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            L*(-60*Nc*Nl - 9*Pi^2 + Nc^2*(402 + 81*Pi^2)) + 
            4*Nc*(14*Nl + Nc*(-101 - 27*Pi^2 + 216*Zeta[3])))))/
        (216*b^2*Nc^3) + ((-1 + Nc^2)*G[{-1}, b]*
         (54*b^4*Nc^2*Pi^2*(L - 2*Log[2]) + 54*Nc^2*Pi^2*(2 + L - 2*Log[2]) - 
          b*(54*L^3*(-1 + Nc^2) + 9*L^2*Nc*(Nc - 12*Nc^3 + 2*Nl) + 
            3*L*(72 + 204*Nc^4 + 4*Nc*Nl - 24*Nc^3*Nl - 3*Pi^2 + 
              Nc^2*(-142 + 27*Pi^2)) + 2*(-32*Nc*Nl + 60*Nc^3*Nl - 9*Pi^2 + 
              3*Nc^4*(-98 + 9*Pi^2) + 4*Nc^2*(23 + 36*Pi^2 + 108*Zeta[3]))) + 
          2*b^2*Nc^2*(-54*L^3*(-1 + Nc^2) + 9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + 
            L*(60*Nc*Nl + 63*Pi^2 + Nc^2*(-402 + 9*Pi^2)) - 
            2*(28*Nc*Nl + 27*Pi^2*(1 + 2*Log[2]) + Nc^2*(-202 + 
                135*Zeta[3]))) - b^3*(54*L^3*(-1 + Nc^2) - 
            9*L^2*(-12 + 23*Nc^2 - 2*Nc*Nl) + L*(-60*Nc*Nl - 9*Pi^2 + 
              Nc^2*(402 + 81*Pi^2)) + 4*Nc*(14*Nl + Nc*(-101 + 27*Pi^2 + 
                216*Zeta[3])))))/(216*b^2*Nc^3)}}

